Large Language Model and Formal Concept Analysis: a comparative study for Topic Modeling

Topic modeling is a research field finding increasing applications: historically from document retrieving, to sentiment analysis and text summarization. Large Language Models (LLM) are currently a major trend in text processing, but few works study their usefulness for this task. Formal Concept Analysis (FCA) has recently been presented as a candidate for topic modeling, but no real applied case study has been conducted. In this work, we compare LLM and FCA to better understand their strengths and weakneses in the topic modeling field. FCA is evaluated through the CREA pipeline used in past experiments on topic modeling and visualization, whereas GPT-5 is used for the LLM. A strategy based on three prompts is applied with GPT-5 in a zero-shot setup: topic generation from document batches, merging of batch results into final topics, and topic labeling. A first experiment reuses the teaching materials previously used to evaluate CREA, while a second experiment analyzes 40 research articles in information systems to compare the extracted topics with the underling subfields.

==> anc/1-input/PHPCourses/PHPCourses-matrix.csv <==
X;"page web bn:00080778n";"page web statiques bn:03576307n";"navigateur bn:00013447n";"serveur web bn:02705179n";"fichier bn:00021475n";"disque dur bn:00073359n";"client bn:00019764n";"client serveur bn:03496583n";"base de donnée bn:00025333n";"donnée bn:00025314n";"ensemble bn:00114766r";"php bn:01753580n";"javascript bn:00055423n";"perl bn:01723165n";"python bn:01713224n";"java bn:00048043n";"code bn:00020354n";"code source bn:00072947n";"fichier texte bn:00028018n";"texte bn:00076732n";"mise en forme bn:01681906n";"concerner bn:00083240v";"commentaire bn:00020978n";"délimiter bn:00086464v";"affichage bn:00010421n";"gras bn:00011848n";"fois bn:00032768n";"chemin bn:03131414n";"lien hypertextes bn:00045513n";"url bn:00079080n";"textuels bn:00111786a";"case à cocher bn:03157691n";"page web dynamique bn:00937946n";"post bn:01500184n";"champ de saisie bn:03113401n";"size bn:03645138n";"nombre bn:00058285n";"text bn:14981519n";"vide bn:00087578v";"liste déroulante bn:00028831n";"sélectionner bn:00084931v";"déclencher bn:00082306v";"réinitialisation bn:00067306n";"langage bn:00049910n";"langage impératif bn:01246770n";"impératif bn:00104644a";"zones bn:00005513n";"utilisateur bn:00079373n";"affectation bn:02806034n";"booléen bn:00294693n";"réalité bn:00066414n";"concatène bn:00085508v";"addition bn:00001296n";"soustraction bn:00055233n";"multiplié bn:00090977v";"modulo bn:00553864n";"égalité bn:00031284n";"logiques bn:00051845n";"syntaxe bn:00062118n";"case bn:04777941n";"associer bn:00082868v";"personne bn:00046516n";"prenom bn:15996005n";"structure de contrôle bn:00047734n";"définition bn:00025928n";"initialiser bn:00089742v";"dépendre bn:00086606v";"méthode post bn:00045088n";"fermeture bn:16858148n";"passwd bn:14874750n";"machine bn:00054050n";"mysql bn:01225760n";"salaire bn:15928884n";"phase bn:00061898n";"être utile bn:00085368v";"boucle while bn:03237310n";"jour bn:00000086n";"euro bn:00031888n";"etc bn:00114282r";"programmation bn:00021493n";"site bn:00047172n";"détruire bn:00084204v";"second bn:00105773a";"ordinateur bn:00021464n";"université de rouen bn:00601230n";"france bn:00036202n";"langage de programmation bn:00064652n";"évolué bn:00084199v";"crée bn:00086008v";"langage de script bn:01431715n";"interpréter bn:00089840v";"côté serveur bn:03816678n";"serveur bn:00044916n";"côté client bn:03163702n";"manuel bn:00099315a";"français bn:00103321a";"typage bn:00016413n";"attention bn:00007020n";"faute de frappe bn:00031482n";"entiers bn:00047009n";"3.14 bn:00062194n";"printf bn:03243783n";"comparaison bn:00021304n";"switch bn:01071927n";"expr bn:03120209n";"spécifique bn:00111003a";"foreach bn:03463379n";"pointeur bn:03222272n";"list bn:04720346n";"inverse bn:00056301n";"trie bn:02479296n";"concaténation bn:03489514n";"accès bn:00000759n";"strcmp bn:13958358n";"trim bn:00074703n";"casse bn:03225002n";"occurence bn:00047732n";"décompte bn:00086432v";"valeur de retour bn:03828774n";"passage par référence bn:14985956n";"traiter bn:00092034v";"méthode bn:01641329n";"navigation bn:00057073n";"rouen bn:03268781n";"code postal bn:00063770n";"cle bn:04756252n";"mot bn:00081546n";"mot de passe bn:00023218n";"rows bn:03611246n";"bouton radio bn:03157702n";"radio bn:00065899n";"multiple bn:00056285n";"touche ctrl bn:00020947n";"transfert de fichier bn:03563534n";"fread bn:13825823n";"fin de fichier bn:02781064n";"existence bn:00009676n";"carte d’identité bn:00015915n";"mémoire vive bn:00066091n";"timestamp bn:03603649n";"vouloir bn:00095629v";"session bn:03751534n";"temps bn:00077270n";"généralement bn:00114778r";"min bn:00055094n";"correct bn:00100490a";"exe bn:14503132n";"xhtml bn:01163644n";"2.0 bn:00074217n";"page bn:00060158n";"base bn:00008786n";"séparateur bn:03371342n";"bloc bn:03098513n";"portée bn:03460088n";"chaîne bn:00074685n";"supprimer bn:00087533v";"précédence bn:01410322n";"bits bn:00010731n";"incrémentation bn:01936826n";"opérateur logiques bn:00051853n";"strftime bn:03338250n";"phpmyadmin bn:03382496n";"modifier bn:00003127n";"numériques bn:00107651a";"réels bn:00066395n";"enum bn:02324948n";"time bn:03389905n";"sql bn:02266432n";"innodb bn:01067935n";"fulltext bn:00508617n";"séquence bn:00070574n";"fichier par bn:03318531n";"sortie bn:01541423n";"sortie standard bn:01496506n";"ecriture bn:00081714n";"fermer bn:00085170v";"système de fichiers bn:00034429n";"comparer bn:00085450v";"couleurs bn:00020726n";"rectangle bn:00066608n";"polygones bn:00063423n";"programmation objet bn:00058448n";"opérateur bn:16281811n";"classe bn:03608262n";"héritage bn:00043822n";"polymorphisme bn:01974384n";"self bn:03432485n";"constructeurs bn:03834827n";"destructeur bn:01558988n";"nouveauté bn:00049321n";"exceptions bn:00032118n";"sauvegarder bn:00093281v";"inspirer bn:00084021v";"langage c bn:00014377n";"rasmus lerdorf bn:03232211n";"site personnel bn:01605102n";"interpreter bn:00047204n";"contributeurs bn:04850445n";"juin bn:00048592n";"zeev suraski bn:00571154n";"modulaire bn:00106842a";"extensible bn:00102618a";"supplémentaires bn:00111488a";"manquer bn:00090161v";"cohérente bn:00099970a";"moteur bn:00030850n";"zend bn:03133191n";"zend engine bn:01337536n";"mai bn:00053941n";"c++ bn:03586438n";"xml bn:02771436n";"forum bn:14251420n";"messagerie bn:00030257n";"commerce électronique bn:00029344n";"banque bn:00008364n";"publication en ligne bn:01180578n";"lamp bn:01708928n";"linux bn:00051427n";"incorporer bn:00089664v";"semblant bn:00045960n";"dédier bn:00085427v";"lire bn:00066357n";"vitesse bn:00073258n";"côté bn:00110607a";"windows bn:00081305n";"vbscript bn:02626435n";"jscript bn:01995344n";"activex bn:03829972n";"portage bn:01430733n";"plate-forme bn:00062900n";"langage de programmation procédural bn:01706415n";"procédural bn:00109049a";"nécessaire bn:00107182a";"unix bn:00079165n";"mac bn:00052516n";"distribution linux bn:01061442n";"mode bn:00033729n";"répertoire personnel bn:02102310n";"complexe bn:00100148a";"uvre bn:00016278n";"employer bn:00030616n";"easyphp bn:14837849n";"coloration syntaxique bn:02006707n";"w3c bn:02673666n";"css bn:00056944n";"entête bn:00043309n";"mozilla bn:01297088n";"galeon bn:00496122n";"konqueror bn:16498221n";"compatibles bn:00100128a";"bordélique bn:00110762a";"endroit bn:00062699n";"web bn:00080772n";"souple bn:00102069a";"point-virgule bn:00070420n";"sensible bn:00104681a";"lettre bn:00003057n";"contexte bn:00022168n";"transtypage bn:17104905n";"signe égal bn:00031280n";"sans bn:00025713n";"echo bn:03626250n";"affiche bn:15173511n";"globale bn:00103624a";"variable locale bn:00958409n";"locale bn:03080237n";"grand nombre bn:14223782n";"files bn:00065682n";"upload bn:14037830n";"env bn:01199166n";"cache bn:00014484n";"dynamique bn:00101917a";"ambiguïté bn:00003266n";"chaîne vide bn:03716205n";"booléenne bn:00098690a";"architecture bn:00005442n";"nombre à virgule flottante bn:00035278n";"puissance de 10 bn:05006238n";"ascii bn:00003473n";"unicode bn:02529895n";"échapper bn:00083961v";"lf bn:00050913n";"carriage return bn:00016246n";"cr bn:00006854n";"antislash bn:00988551n";"notation octale bn:00058598n";"notation hexadécimale bn:00043958n";"hexadécimale bn:00104145a";"égal bn:00102336a";"valeur numérique bn:00000451n";"numérique bn:00107649a";"val bn:00079476n";"table de hachage bn:00587820n";"hachage bn:00583146n";"pile bn:02100952n";"séparer bn:00082871v";"volée bn:00035208n";"class bn:03598962n";"constantes bn:00100331a";"casse bn:00083919v";"redéfinir bn:00092568v";"integer bn:00691555n";"gauche bn:00902572n";"droite bn:00051291n";"croître bn:00089082v";"associativité bn:00533203n";"division bn:00027919n";"multiplication bn:00056300n";"division par deux bn:03686939n";"deux bn:00000075n";"message bn:00521573n";"oeil bn:00032512n";"affiche bn:00087013v";"exécutée bn:00091723v";"conditionnelle bn:00100214a";"sorte bn:00035907n";"ressembler à bn:00092876v";"homologue bn:00023208n";"impossible bn:00104687a";"existe bn:00083184v";"appel de fonction bn:00036827n";"valeur par défaut bn:03854990n";"type de valeurs bn:00253515n";"devoir bn:00091362v";"couvrir bn:00085916v";"rappel bn:03490040n";"limitation bn:00051252n";"conteneur bn:03305154n";"droit bn:00048655n";"chose bn:00091115v";"premier bn:00034738n";"choix multiples bn:03455699n";"vin bn:00080022n";"format de date bn:03576260n";"langue anglaise bn:00030862n";"français bn:00036426n";"système bn:15125301n";"semaine bn:00043484n";"heure internet bn:02981905n";"internet bn:00024712n";"vendredi bn:00036512n";"janvier bn:00047960n";"hiver bn:00081370n";"heure de greenwich bn:00040810n";"dec bn:00017011n";"fuseau horaire bn:00077302n";"dimanche bn:00028190n";"samedi bn:00068696n";"lundi bn:00055609n";"second bn:00005460n";"fonction bn:00036821n";"siècle bn:00017234n";"numérique bn:15182937n";"intervalle bn:00047229n";"semaine 1 bn:04756861n";"abréviation bn:00000239n";"littéral bn:00106042a";"september bn:15649592n";"septembre bn:00070537n";"semaine 3 bn:04756880n";"système de gestion bn:01510781n";"système de gestion de base de donnée bn:14249264n";"relationnel bn:00109653a";"open source bn:01157392n";"mysql ab bn:03198967n";"licence bn:00050986n";"licence gpl bn:01157379n";"support technique bn:03482340n";"hébergeur bn:00801697n";"étrangères bn:00096774a";"notamment bn:00115235r";"delete bn:00941697n";"moteur de recherche bn:13956658n";"sqlplus bn:02088255n";"intuitif bn:00047307n";"toolkit bn:01526357n";"qt bn:17288164n";"macos bn:01415427n";"configuration bn:03088982n";"ip bn:00046704n";"doute bn:00028425n";"administrateur bn:00075765n";"mise à jour bn:15364261n";"insert bn:03795444n";"possible bn:00108829a";"varchar bn:01838409n";"tenir compte bn:00082541v";"quantité variables bn:00079581n";"medium bn:00054149n";"tris bn:00072857n";"champ de bn:15987694n";"insérer bn:00087594v";"plupart bn:00050555n";"préférence bn:00061333n";"février bn:00033882n";"mise bn:00016287n";"expliquer bn:00082235v";"plage bn:04717355n";"mm bn:00055052n";"fraction bn:00036154n";"soumettre bn:00094538v";"transaction bn:01403911n";"rollback bn:00133978n";"crash bn:00023573n";"contraintes bn:00022062n";"intégrité bn:03141748n";"parente bn:00033359n";"clé étrangère bn:01944370n";"fils bn:00051877n";"critère bn:00023853n";"flotter bn:00088327v";"order bn:02240223n";"simplicité bn:00071689n";"ouverte bn:00107886a";"échec bn:00018197n";"numéroter bn:00091103v";"identiques bn:00104508a";"renommer bn:00092787v";"insertion bn:02234787n";"avoir besoin de bn:00091028v";"valeur bn:00079508n";"liste chaînée bn:01056813n";"jointure bn:00048368n";"activer bn:00082307v";"mode texte bn:03459971n";"fin bn:00113911a";"placer bn:00090224v";"img bn:02450504n";"fichier csv bn:03284335n";"ret bn:05006619n";"fichier binaire bn:00010479n";"calculer bn:00084373v";"réussite bn:00000870n";"chdir bn:00821546n";"argument bn:00005603n";"relatif bn:00109123a";"handle bn:00278322n";"prochaine bn:00096455a";"sous bn:00072872n";"base 8 bn:01534404n";"type de fichier bn:01156328n";"fifo bn:00034349n";"pointé bn:00086679v";"inode bn:03396161n";"taille de bloc bn:04788419n";"shell unix bn:02558830n";"dirname bn:00242975n";"isoler bn:00089916v";"chown bn:02823726n";"chgrp bn:00742376n";"copy bn:14086525n";"hard link bn:03277499n";"lien symbolique bn:01044905n";"masque bn:03236329n";"rename bn:00342646n";"umask bn:03851470n";"encodage bn:00030696n";"avatar bn:03801346n";"vérification bn:00017984n";"pire bn:00113940a";"boite de dialogue bn:00026837n";"gestionnaire de fichier bn:00264400n";"cliquer bn:00085112v";"bouton bn:03843242n";"temp bn:00076450n";"fichier temporaire bn:03462927n";"verrouiller bn:00090430v";"caractère nul bn:02742063n";"inverse bn:00105377a";"oreille bn:00029372n";"entité bn:00031027n";"entité html bn:01327413n";"fonctionnement bn:00036838n";"quotes bn:00683774n";"formater bn:00082780v";"troisième bn:00096000a";"colle bn:00001366n";"longueur bn:00050662n";"invisibles bn:00105385a";"égale bn:00021326n";"expiration bn:00026345n";"avoir lieu bn:00085337v";"disponible bn:00097846a";"variable globale bn:02011863n";"visiteur bn:03106425n";"authentification bn:03253409n";"déconnexion bn:00027504n";"évidente bn:00097350a";"connecté bn:00085628v";"démarrer bn:00083342v";"balise html bn:02104867n";"sauvegarde bn:00007838n";"unset bn:00176172n";"cookie de session bn:00070691n";"ouverture de session bn:03885719n";"recommencer bn:00092914v";"unix_timestamp bn:00124230n";"retirer bn:00092783v";"dll bn:02058089n";"jpeg bn:00838809n";"windows bitmap bn:01848933n";"truecolor bn:04000779n";"largeur bn:00012893n";"gd bn:03462925n";"gif bn:00444440n";"psd bn:15712791n";"tiff bn:00663058n";"intel bn:00670400n";"rouge bn:00066631n";"vert bn:00041648n";"premier bn:00103006a";"rvb bn:01953314n";"coordonnées bn:00022459n";"total bn:00102277a";"blue bn:00765896n";"cercle bn:00019169n";"ellipse bn:00030406n";"juste bn:00114626r";"mot-clé bn:03277968n";"constante bn:14692918n";"classe d bn:14503356n";"autre bn:03870834n";"héritage multiple bn:01226081n";"classe a bn:17130264n";"faire référence bn:00085006v";"générique bn:00103518a";"type b bn:00007599n";"ramasse-miettes bn:00037292n";"code objet bn:00058451n";"clonage bn:04738539n";"directe bn:00101420a";"explicite bn:00102589a";"via bn:01515703n";"descripteur de fichiers bn:03441901n";"o3 bn:01507028n";"substituer bn:00087802v";"utile bn:00113456a";"abstraire bn:00082180v";"abstraites bn:00096212a";"classe abstraite bn:03110061n";"dérivée bn:00026447n";"implémentant bn:00084595v";"publique bn:00109211a";"redéfinition bn:00066711n";"final bn:01755798n";"final bn:00102969a";"prototypes bn:03593973n";"template bn:02473997n";"contraire bn:00100398a";"variable bn:00113503a";"iterator bn:00967687n";"infos bn:00046705n";"numéro de ligne bn:03406633n";"erreur bn:00031485n";"parent bn:00060643n";"ancien système bn:01069561n";"stream bn:02122367n";"xampp bn:02350502n";"erreur de syntaxe bn:00075740n";"intéresser bn:00089814v";"comportement bn:00009657n";"réception bn:00066489n";"répéter bn:00089731v";"cas objet bn:00000786n";"standard bn:00111129a";"internes bn:00105292a";"supporter bn:00093674v";"remplissage bn:03416628n";"structure bn:00094491v";"programmation web bn:03446093n";"université antilles guyane bn:00537645n";"feuilles de style bn:00802225n";"pdf bn:01745594n";"capable bn:00099215a";"noël bn:00018836n";"client http bn:04783345n";"composer bn:14766022n";"recommandation w3c bn:15800643n";"head bn:02338897n";"êtres bn:00009677n";"doctype bn:15839327n";"structuration bn:14636497n";"sens bn:00046139n";"désormais bn:00116384r";"paragraphe bn:00060556n";"liste à puces bn:03415182n";"inline bn:01456420n";"h2 bn:02803535n";"disponibilité bn:00000670n";"arial bn:01485779n";"texte gras bn:00030599n";"abuser bn:00090815v";"css 3 bn:01642119n";"souris bn:00021487n";"positionnement bn:00030615n";"dtd bn:15232677n";"charset bn:00017756n";"auto bn:00007309n";"allonger bn:00087910v";"chevauchements bn:00045993n";"em bn:00030453n";"active server pages bn:02246064n";"microsoft bn:01165400n";"exécutable bn:00102521a";"connaissance bn:00020452n";"dictionnaires bn:00026967n";"bois bn:00081492n";"key bn:15770009n";"info bn:00046698n";"parcours bn:03468087n";"pouvoir bn:00084450v";"httpd bn:16913184n";"statiques bn:00111112a";"sport bn:00006759n";"selection multiple bn:05019947n";"possibilité bn:00045632n";"saisir bn:00082727v";"nom bn:00056758n";"mode connecté bn:04749137n";"rattacher bn:00085624v";"durée de vie bn:01120526n";"path bn:01205256n";"nobody bn:03500369n";"basename bn:01749628n";"touch bn:03178622n";"friends bn:00257421n";"epub bn:01314222n";"caractéristique bn:00099532a";"installation bn:03478637n";"filtrage bn:00259585n";"validation bn:03925844n";"symfony bn:02798620n";"application bn:00005095n";"web service bn:03829842n";"web mobile bn:03168096n";"mobile bn:00106819a";"informatique bn:00100175a";"compilateur bn:00021344n";"compilateur jit bn:01502421n";"facebook bn:03624775n";"coder bn:00084976v";"sortie bn:00032242n";"retrouver bn:00088204v";"programmeur bn:00020358n";"développement bn:01834425n";"ca bn:00014403n";"livre bn:00012059n";"hiphop bn:01959769n";"machine virtuelle bn:02589960n";"typage fort bn:02560161n";"framework bn:14831528n";"phalcon bn:15355608n";"compilation aot bn:15411174n";"travers bn:00042404n";"yahoo bn:00081801n";"content management systems bn:03631223n";"gestion de contenu bn:00883027n";"joomla bn:01946532n";"laravel bn:02935312n";"mamp bn:03197470n";"indispensable bn:00104964a";"macports bn:01068822n";"communication bn:00021221n";"fichier de configuration bn:03229365n";"numbers bn:00439302n";"compression bn:00021441n";"éxécution bn:16533697n";"logging bn:15274529n";"désactiver bn:00027407n";"démarrage bn:03140436n";"plugins bn:00001275n";"logger bn:00825346n";"rapporter bn:00034163n";"fuite de mémoire bn:01230884n";"chaine bn:00017487n";"socket bn:15776593n";"iconv bn:03672592n";"système d bn:04836299n";"smtp bn:02128235n";"set bn:04928161n";"lien permanents bn:03767636n";"links bn:01052609n";"host bn:01846442n";"mysqli bn:01438356n";"md5 bn:01141584n";"assertion bn:04728763n";"fonction utilisateur bn:00952651n";"mac os x bn:01334510n";"khtml bn:00975876n";"gecko bn:15456781n";"doc bn:17202928n";"msie bn:17346309n";"firefox bn:01387235n";"chrome bn:00018877n";"safari bn:00907501n";"remède bn:00054133n";"répondre bn:00082225v";"null bn:15898583n";"simplifier bn:00087951v";"majuscule bn:00015499n";"eval bn:03464447n";"tableau associatifs bn:03848413n";"mardi bn:00078546n";"mercredi bn:00054897n";"jeudi bn:00076744n";"query_string bn:03583474n";"externes bn:00102624a";"racine bn:00008793n";"signaler bn:00071525n";"type de retour bn:03354146n";"etudiant bn:00029806n";"setter bn:00021412n";"attribut bn:00007068n";"espace de nommage bn:01468325n";"bleu bn:00011477n";"set bn:00062714n";"diff bn:16709776n";"ball bn:03442687n";"être bn:00004222n";"interrogation bn:00047208n";"jeanne bn:03888564n";"durand bn:04919129n";"andreas bn:02288585n";"dalton bn:00025070n";"tr bn:03561884n";"clef primaire bn:03542434n";"franz kafka bn:00036274n";"cotes bn:01852996n";"systématiquement bn:00114825r";"injections bn:03211312n";"injections sql bn:03319192n";"essayer bn:00082844v";"code malveillant bn:01363738n";"faille de sécurité bn:00080285n";"html5 bn:03675085n";"être valables bn:00082706v";"injection de code bn:00184104n";"système d’information bn:00025331n";"credit bn:00022100n";"depot bn:03854733n";"commit bn:00085426v";"réutilisé bn:00092558v";"action bn:00001127n";"courant bn:00024510n";"csrf bn:14277211n";"temporaire bn:00105439a";"django bn:01551307n";"flask bn:14887813n";"token bn:00050895n";"svg bn:02136503n";"mathml bn:03313895n";"document object model bn:03762301n";"document xml bn:04725671n";"bas niveau bn:01163629n";"programme tv bn:00076429n";"tv bn:00076373n";"debut bn:01247692n";"smith bn:15137150n";"realisateur bn:00027369n";"dutchman bn:03862910n";"johnny guitar bn:00554585n";"guitar bn:00281486n";"woman under the influence bn:03640247n";"victor/victoria bn:01767778n";"simplexml bn:15053361n";"the flying dutchman bn:16075739n";"jour de fête bn:15946696n";"controleur bn:00022289n";"composants bn:00021396n";"version bn:00047114n";"framework web bn:01653710n";"cd bn:00016915n";"menu bn:00021485n";"poisson bn:00062612n";"catch bn:00037180n";"routage bn:01926016n";"familiariser bn:00082274v";"micro-noyau bn:15964004n";"package bn:01408374n";"courantes bn:00107963a";"bin bn:00000199n";"répertoire de travail bn:00826363n";"log bn:00051830n";"flex bn:00337264n";"test driven development bn:02924470n";"avant bn:00035855n";"méthodologie bn:00054633n";"spécification bn:00073217n";"junit bn:00861107n";"phpunit bn:00980999n";"sommes bn:00082322v";"librairie bn:00050969n";"mettre en place bn:00088250v";"architecture rest bn:03799604n";"transfer bn:03128918n";"logique métier bn:00795795n";"json bn:00802141n";"js bn:15539067n";"rich internet application bn:00268208n";"patch bn:00060970n";"soap bn:02284891n";"principe bn:00064428n";"roy fielding bn:00949159n";"thèse bn:00027718n";"séparation bn:00070542n";"code serveur bn:16078281n";"description bn:04723965n";"mémorisation bn:00021038n";"contact bn:00085696v";"creation bn:03599511n";"détails bn:00067417n";"avérer bn:00095117v";"root bn:00168023n";"voter bn:00008198n";"mobile bn:00017029n";"informatique bn:00021494n";"initialisation bn:00046781n";"gitlab bn:14257471n";"bitbucket bn:01444337n";"github bn:01101521n";"revue bn:00052671n";"gestion de version bn:03364124n";"professionnelle bn:00109068a";"historique bn:00104223a";"dominique bn:00021210n";"novembre bn:00058192n";"document bn:00087138v";"gnu bn:00324017n";"gnu fdl bn:01157394n";"généralité bn:00041249n";"langage intermédiaires bn:00350794n";"faq bn:00033653n";"préliminaire bn:00108949a";"postgresql bn:01709156n";"pear bn:03735126n";"dbx bn:03185121n";"news bn:03357706n";"manipulation bn:00053225n";"accueil bn:00044514n";"étude de cas bn:02395950n";"évaluation bn:00031973n";"généalogie bn:00033524n";"généralité bn:00037670n";"optimisation bn:01564896n";"fonctionnement bn:00059128n";"remarque bn:00020977n";"autre bn:00108013a";"traiter de bn:00083202v";"aborder bn:00084117v";"universitaires bn:00110169a";"autonome bn:00097830a";"logiciel bn:00021497n";"docbook bn:03194644n";"texte source bn:03152229n";"emacs bn:01156253n";"disponible bn:00097848a";"seul bn:00110667a";"langage naturels bn:00056990n";"processeur bn:00014395n";"réécrire bn:00092997v";"portabilité bn:03720519n";"langage compilés bn:00981689n";"intelligible bn:00097389a";"point de vue bn:00063237n";"auxiliaire bn:00007423n";"mesure bn:00090716v";"compilé bn:00085470v";"confidentialité bn:00021748n";"paiement bn:00061119n";"paiement en ligne bn:05011741n";"lisp bn:00051502n";"applets bn:00005083n";"flash bn:01369336n";"problématique bn:00097982a";"contrôle de sécurité bn:03784539n";"validité bn:01410980n";"être extrait bn:00087897v";"outil de développement bn:03072994n";"application web bn:02246184n";"tant bn:00114490r";"cas particulier bn:02482901n";"générale bn:00103507a";"quelconques bn:00097433a";"classiques bn:00019566n";"inférieur bn:00035700n";"table de multiplication bn:03381903n";"factorielles bn:00032673n";"enfant bn:00018346n";"common gateway interface bn:03588331n";"pouvoir bn:00084451v";"après bn:00114165r";"clic bn:00019758n";"exclusifs bn:00102512a";"avoir accès bn:00082209v";"phrase bn:00070528n";"bébé bn:00007630n";"distance bn:00027749n";"vrai bn:00078452n";"nom de personne bn:03150299n";"permis de chasse bn:00037195n";"capital bn:00015496n";"coûter bn:00083193v";"groupe bn:00041942n";"incomplète bn:00104851a";"devinette bn:00012686n";"manipulation bn:00042822n";"string bn:00050078n";"matrice bn:00053849n";"boucle for bn:03237322n";"couple bn:00012597n";"hoaxbuster bn:04764839n";"virus bn:00021501n";"e-mail bn:00029345n";"identifier bn:00089575v";"xxvii bn:00000091n";"pilote bn:00026721n";"fonction de base bn:03294262n";"migration bn:00261245n";"comme bn:00117173r";"adodb bn:00868267n";"metadata bn:00054548n";"mssql bn:00605043n";"firebird bn:02246711n";"informix bn:03306725n";"odbc bn:14228731n";"clore bn:00087609v";"explicitement bn:00115285r";"ansi bn:03507104n";"homogène bn:00104286a";"adresse mail bn:02312462n";"copier-coller bn:00797466n";"rendre bn:00067105n";"détecter bn:00086708v";"envier bn:00083351v";"souhaitable bn:00101237a";"force brute bn:00149736n";"bc bn:15403265n";"temps de calcul bn:00068589n";"compliquer bn:00085483v";"chaîne littérale bn:01271375n";"tex bn:02362481n";"alex bn:03665083n";"thomas bn:00005240n";"avoir envie de bn:00088107v";"fonctionnalité bn:00036836n";"archiver bn:00005448n";"stocker bn:00089368v";"particulier bn:00073185n";"data source name bn:03804134n";"héberger bn:00082216v";"légèrement bn:00116111r";"configurer bn:00085667v";"affichage bn:00027675n";"tel bn:00000005n";"fax bn:00032653n";"guise bn:00000146n";"bcd bn:16690020n";"sous-répertoire bn:00074880n";"article de presse bn:14993780n";"copier bn:00022534n";"horizontale bn:00104328a";"fin de paragraphe bn:03475717n";"système d’exploitation bn:00059123n";"disquette bn:00027619n";"mini-site bn:00251724n";"accès libre bn:04691509n";"libre bn:00099806a";"numéro de téléphone bn:00058286n";"téléphone bn:00062020n";"énoncé bn:00087699v";"punition bn:00061325n";"récursive bn:00109560a";"retour bn:00046318n";"or bn:00006911n";"compléter bn:00085479v";"féminin bn:00102884a";"chasse bn:00045245n";"chiens bn:00015267n";"amis bn:00036538n";"bienvenue bn:00080852n";"interdit bn:04029035n";"limiter bn:00086468v";"triche bn:00017978n";"pipotron bn:04723513n";"égard bn:00031654n";"dégradation bn:02639083n";"convient bn:00094581v";"anticiper bn:00082665v";"préoccuper bn:00085522v";"remémorer bn:00084413v";"globalité bn:00031025n";"possession bn:00059958n";"bon sens bn:00021164n";"correspondante bn:00096282a";"onglets bn:00120018n";"sciences bn:00069670n";"chansons bn:00072794n";"genre musicaux bn:00037743n";"parole bn:00049911n";"statistique bn:00074061n";"droit d’auteur bn:03579896n";"supprimer bn:00086081v";"paroles de chanson bn:03103700n";"orthographe bn:00059588n";"familiarisation bn:00032889n";"créneau horaires bn:00072215n";"pouvoir bn:00063940n";"notification bn:00005139n";"tableur bn:00073631n";"dérouler bn:00085568v";"rue bn:00074595n";"seance bn:03262459n";"club de tennis bn:00076523n";"tennis bn:00050287n";"défaire bn:00083247v";"payer bn:00091494v";"matériel bn:00021480n";"civile bn:00099730a";"clavier bn:00021482n";"vol bn:00050004n";"dégradation bn:03664474n";"mettre en prison bn:00088673v";"vainqueur bn:00079944n";"logistiques bn:00051869n";"match bn:00090698v";"caravane bn:02932902n";"branchement bn:00131727n";"lit bn:00009472n";"lit pliants bn:00015043n";"nuit bn:00025236n";"redevance bn:00068452n";"véhicules bn:00079675n";"courrier publicitaires bn:00027338n";"publicitaires bn:00109098a";"car bn:00007329n";"réfrigérateur bn:00045744n";"prestation bn:00064923n";"localisation géographique bn:01504309n";"téléphone bn:00084387v";"entendre bn:00007120n";"fin bn:00105751a";"presque bn:00114079r";"adhérents bn:00001362n";"adhesion bn:00001361n";"moindre bn:00105825a";"intuitive bn:00105365a";"vital bn:00113642a";"bibliothèque thématiques bn:00482485n";"thématiques bn:00111800a";"avantageront bn:00083414v";"aphorisme bn:00004883n";"logiciel libres bn:00182120n";"décès bn:00025582n";"seul bn:00114235r";"lieu de naissance bn:00010686n";"multimédia bn:00056283n";"document officiel bn:00046963n";"acte bn:00001077n";"acte de naissance bn:00010670n";"mariage bn:00053107n";"minimales bn:00106755a";"album bn:00002488n";"photo bn:00062084n";"import-export bn:15970061n";"gedcom bn:02074085n";"mormons bn:00019012n";"nom complet bn:01700772n";"jésus-christ bn:00018805n";"logiciel de généalogie bn:01872393n";"stocker bn:00095635v";"maladies bn:00027546n";"bonheur bn:00042905n";"organisation bn:00059480n";"part bn:00070912n";"exception bn:00059781n";"sexe bn:00037634n";"gravite bn:00089032v";"administratif bn:00096474a";"besoin de savoir bn:03234470n";"fier bn:00103467a";"temps partiel bn:01038658n";"partiel bn:00108290a";"décharges bn:00086914v";"contrat bn:00022227n";"libre accès bn:03097420n";"enseignant bn:00089791v";"vacataires bn:05008890n";"deug bn:02806247n";"service bn:00070651n";"semestre bn:00000561n";"universitaires bn:00096228a";"universitaire bn:00079152n";"économie bn:00029676n";"histoire bn:00044268n";"maître de conférence bn:14504106n";"moins bn:00116104r";"pédagogique bn:00108383a";"titulaires bn:14132983n";"cm bn:00017163n";"travaux dirigés bn:04778693n";"parler bn:00090283v";"obliger bn:00083496v";"philosophie bn:00061984n";"bac bn:00044028n";"chargé bn:14456945n";"chargé de cours bn:16339539n";"criminelles bn:00100650a";"institutions bn:00046954n";"politique bn:00108759a";"littérature bn:00051538n";"littérature germaniques bn:00434180n";"romanes bn:00105767a";"littérature arabes bn:03227656n";"psychologie bn:00065026n";"psychologie clinique bn:00019826n";"psychologie sociale bn:00072543n";"arts bn:00005927n";"musique bn:00056443n";"musicologie bn:00056479n";"anthropologie bn:00004584n";"éthnologie bn:00031731n";"préhistoire bn:00064143n";"civilisation bn:00019384n";"archéologie bn:00005391n";"contemporain bn:00100361a";"géographie bn:00040163n";"géographie physique bn:00062165n";"espace bn:00046665n";"mathématiques bn:00053823n";"constituants bn:00100333a";"chimie théorique bn:02502041n";"chimie organique bn:00059474n";"astronomie bn:00006663n";"océanographie bn:00058585n";"océanographie physique bn:03107326n";"physique bn:00056996n";"pharmaceutiques bn:00108518a";"génie mécanique bn:00054054n";"génie civil bn:00019361n";"génie informatique bn:03287605n";"procédés bn:03245758n";"biochimie bn:00010518n";"biologie bn:00010543n";"biologie moléculaire bn:00055560n";"moléculaire bn:00106855a";"biologie cellulaire bn:00024908n";"physiologie bn:00062182n";"population bn:00063596n";"écologie bn:00010564n";"éducation bn:00026980n";"epistémologie bn:00031237n";"cultures bn:01187943n";"activité physiques bn:00032203n";"théologie bn:00076827n";"théologie catholique bn:00848908n";"approche bn:00005141n";"vinyl bn:00080027n";"l’album bn:15350182n";"ailleurs bn:00115192r";"problème bn:00048242n";"recherche bn:00067280n";"là bn:00117260r";"centrale bn:00063961n";"intitulé bn:00043268n";"rock bn:00068049n";"pénétration bn:00053473n";"date de sortie bn:02421166n";"figurer bn:00014691n";"bureau bn:00001961n";"compte en banque bn:00008374n";"numéro isbn bn:00706122n";"axiome bn:00007529n";"residents bn:02413054n";"rolling stones bn:02456824n";"mick jagger bn:00047889n";"keith richard bn:00801879n";"john lennon bn:00048320n";"futur bn:00036941n";"code barre bn:00008480n";"compositeur bn:00021397n";"song bn:00072798n";"varier bn:00082554v";"velvet underground bn:01244350n";"terry riley bn:02491941n";"probabilité bn:00017624n";"mémoriser bn:00085506v";"conceptuel bn:00100194a";"numero bn:15898115n";"facilité bn:00032642n";"alternative bn:00096899a";"quanta bn:00065554n";"intermédiaire bn:00105288a";"associatif bn:00097619a";"ébauche bn:00059783n";"conception de site web bn:02763125n";"formulaire web bn:14352118n";"envoyé bn:00030563n";"inutile bn:00113457a";"age bn:02104510n";"marie bn:00090675v";"super bn:17336345n";"italie bn:00047705n";"stocker bn:00094400v";"oublier bn:00084302v";"provenance bn:00010687n";"attribution bn:00063814n";"visite bn:00080112n";"paris bn:00015540n";"associa bn:00085315v";"opéra bn:00059107n";"champ bn:00034274n";"man bn:15327088n";"femme bn:00001530n";"diagramme bn:00026817n";"prix unitaire bn:00587816n";"ar bn:03237564n";"agit bn:00082285v";"indépendante bn:00104929a";"uml bn:02571962n";"page bn:00091387v";"ici bn:00116504r";"nouvelle ligne bn:00051314n";"tim bn:14744972n";"tim berners-lee bn:02359969n";"messagerie instantanée bn:03364059n";"wikipédia bn:03288118n";"editeur de texte bn:00076736n";"styler bn:00042550n";"variable de type bn:02158332n";"base 10 bn:00025700n";"sizeof bn:03205994n";"accepter bn:00082204v";"cappuccino bn:01189604n";"erreur de programmation bn:00064654n";"nombre premier bn:00064389n";"confidentiel bn:00100230a";"adresse ip bn:00706454n";"infinité bn:00012426n";"seconde bn:00068672n";"visible bn:00110277a";"classe type bn:03004615n";"concept bn:00021547n";"réutilisation bn:02823226n";"hériter bn:00043823n";"intrinsèque bn:00105350a";"encapsulation bn:01505556n";"mère bn:00034027n";"logiciel système bn:00075772n";"complexité bn:00021383n";"mariadb bn:01841320n";"modèle relationnel bn:01978816n";"ingres bn:03724918n";"hsqldb bn:00229377n";"oracle database bn:02591895n";"db2 bn:00637255n";"maxdb bn:00244294n";"sybase bn:01257629n";"zodb bn:02283783n";"db4o bn:01389836n";"berkeley db bn:03239968n";"nosql bn:01727553n";"cassandra bn:01090316n";"bigtable bn:03415846n";"couchdb bn:00542118n";"hbase bn:14809379n";"leveldb bn:02609794n";"libérer bn:00090300v";"example.com bn:00329278n";"aller bn:00040833n";"isolation bn:02609561n";"durabilité bn:01803600n";"électricité bn:00030192n";"verrou bn:01788633n";"panne bn:00059753n";"gérer bn:00084527v";"populaire bn:00108807a";"ouvrir bn:00084089v";"supporter bn:00083226v";"cours en ligne bn:03617678n"
C1;16;1;14;8;8;1;2;2;3;3;1;35;1;1;1;1;3;2;1;42;2;4;1;3;2;2;2;1;2;1;1;1;1;4;2;1;4;1;2;1;1;2;1;1;1;1;3;3;2;1;1;1;1;1;1;1;1;1;2;2;4;4;2;1;1;2;1;3;2;2;4;9;9;1;2;1;1;2;1;1;1;2;1;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0
C2;0;0;1;2;24;0;4;0;0;1;0;54;1;0;0;1;4;0;1;6;0;0;4;3;2;0;1;0;1;0;0;3;0;1;1;0;5;1;0;0;0;0;2;4;0;0;0;0;1;1;0;0;0;0;0;0;0;1;0;2;0;0;0;2;0;1;0;1;0;0;0;0;0;0;0;0;0;0;0;1;1;0;0;0;1;1;1;1;1;2;3;5;9;3;1;1;4;1;1;1;2;1;2;2;1;1;2;3;1;3;1;1;1;1;1;3;1;1;2;1;1;1;2;30;1;1;1;1;1;1;2;1;1;1;1;1;1;1;1;2;1;7;1;1;1;1;4;1;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0
C3;2;0;21;7;133;0;2;0;18;21;0;264;2;10;1;3;59;0;13;44;0;3;6;12;3;1;10;0;0;9;0;0;0;12;0;3;39;14;0;0;0;6;0;22;0;0;1;15;7;14;0;0;2;0;0;1;0;5;20;2;1;2;0;6;9;4;8;13;4;0;3;24;0;0;1;0;4;0;1;102;10;0;14;0;0;0;1;0;0;32;0;5;37;1;0;0;8;3;0;5;0;0;5;13;0;0;21;1;2;0;0;0;0;1;2;0;0;1;3;0;0;78;0;0;0;4;10;2;0;0;0;0;0;0;5;6;0;0;0;29;5;13;3;0;0;0;0;2;0;3;2;8;14;3;59;1;2;6;6;3;5;7;2;1;5;2;2;2;5;10;9;3;3;5;2;4;5;2;16;5;2;5;1;26;20;7;7;21;5;1;53;2;1;2;2;1;1;1;1;1;1;1;3;3;1;5;3;3;2;4;2;2;1;1;1;1;4;13;1;1;1;10;1;1;21;3;1;2;1;1;1;1;11;7;1;1;6;1;1;2;6;4;2;1;1;8;2;1;1;1;2;4;4;1;2;1;1;3;3;1;1;28;7;8;1;1;3;37;2;1;1;2;1;2;2;1;5;1;4;1;1;1;2;1;2;1;1;2;4;3;4;3;1;1;2;3;1;28;10;1;1;2;11;9;1;1;2;1;1;1;7;1;23;3;2;1;1;1;1;3;1;6;2;2;1;1;4;1;7;3;14;1;3;6;11;3;6;3;2;1;2;1;2;1;2;2;4;2;4;3;8;1;7;5;1;1;1;1;1;1;1;1;1;3;1;3;1;1;1;1;1;10;1;1;2;1;1;1;4;1;1;1;2;7;6;5;2;1;1;1;4;1;1;1;1;3;1;2;3;1;1;1;1;1;1;1;3;2;1;1;1;1;1;1;1;1;6;2;3;1;6;1;1;1;1;4;3;1;1;2;1;1;3;1;1;1;3;1;2;2;2;1;1;2;1;1;1;1;1;1;2;1;1;1;1;2;1;6;1;1;1;1;1;1;1;3;1;1;2;3;1;1;1;1;1;5;1;5;1;1;2;1;2;1;1;1;1;1;1;1;1;3;3;2;2;1;2;1;1;1;2;1;1;1;1;1;2;1;1;1;1;1;1;1;4;4;4;1;5;1;1;3;1;10;1;1;1;1;2;2;1;1;1;1;11;1;1;6;10;1;4;3;9;2;2;1;1;4;1;2;1;4;1;4;1;1;2;1;1;1;1;1;1;1;2;1;1;1;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0
C4;0;0;10;4;27;0;5;0;1;4;0;49;1;2;0;0;2;0;1;15;4;1;3;1;1;3;0;0;1;4;0;2;0;7;1;0;2;1;0;1;0;0;0;11;0;0;0;1;0;1;0;0;0;0;0;0;1;0;3;0;0;1;0;0;1;0;0;17;1;0;0;1;0;0;0;0;0;0;0;4;10;0;0;0;0;0;2;0;0;11;0;0;6;0;0;0;0;0;0;0;0;0;0;1;0;0;2;0;6;0;0;0;0;0;0;0;0;0;0;1;0;2;1;0;0;1;1;0;0;0;1;0;0;0;1;0;0;0;0;0;0;8;2;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;4;0;0;0;4;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;1;0;0;0;0;0;0;3;0;0;0;0;0;0;0;0;0;0;1;0;0;0;1;0;0;1;0;0;0;2;0;0;1;0;0;0;0;0;0;0;0;1;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;1;0;0;0;0;0;0;0;0;0;2;0;0;0;1;1;0;0;0;0;0;0;0;0;0;3;0;0;0;1;0;0;0;0;3;0;0;0;0;0;0;0;0;2;0;0;0;1;0;0;3;5;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;2;0;0;0;0;0;0;0;0;0;1;0;0;0;1;0;0;0;1;1;0;0;0;0;0;0;0;4;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;2;0;0;0;0;0;0;2;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;3;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;3;0;0;0;0;0;0;0;0;2;0;0;0;0;0;0;0;0;1;99;1;1;1;3;1;2;1;1;1;2;1;1;1;4;2;2;1;1;1;1;1;1;1;29;1;1;2;1;1;2;2;2;1;1;1;1;3;6;1;2;1;1;1;1;1;1;3;1;1;2;1;2;1;1;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0
C5;1;0;13;1;53;0;16;2;9;14;0;291;5;1;2;13;29;1;1;5;0;2;2;0;3;0;3;1;6;14;0;0;0;14;0;1;2;4;0;0;0;0;0;10;0;0;0;3;0;0;0;0;0;0;0;0;1;5;2;0;1;8;8;1;3;1;0;54;1;2;1;8;0;2;0;0;0;0;2;2;8;0;0;0;0;0;1;0;0;2;2;2;20;2;0;0;12;2;0;2;2;1;0;0;0;0;15;0;0;0;0;4;0;0;2;1;0;0;0;0;0;8;0;0;0;0;3;0;0;0;0;0;0;0;0;0;1;0;0;2;3;14;5;0;0;0;0;0;0;0;0;0;1;0;5;0;0;2;0;0;1;1;0;0;0;0;3;4;0;0;0;0;0;1;3;0;0;0;5;0;0;2;0;13;1;0;3;3;0;0;0;1;0;0;1;0;0;0;1;1;1;0;2;0;0;2;6;1;0;3;23;0;0;1;0;0;5;4;0;0;0;1;0;0;3;0;0;0;0;0;1;0;0;2;4;1;6;0;1;0;6;0;0;0;0;0;0;0;0;0;0;1;0;0;0;1;2;0;0;0;0;0;0;0;0;0;0;0;0;3;8;0;0;0;0;2;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;2;1;1;0;3;0;0;0;1;0;0;0;0;0;2;0;0;1;0;0;0;0;0;0;0;1;0;0;4;0;0;0;1;0;0;1;1;0;0;0;0;0;0;10;0;0;3;5;0;0;0;0;0;4;4;8;0;0;0;0;0;0;0;0;0;1;0;1;0;0;0;0;0;0;0;0;0;1;9;0;0;0;0;0;3;16;0;0;0;0;0;2;5;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;2;1;0;0;0;0;0;0;0;0;0;0;0;1;0;0;1;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;3;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;2;0;0;0;0;0;0;1;0;0;0;1;0;0;0;1;0;0;0;0;0;0;0;0;5;0;0;0;0;0;0;0;0;0;0;0;0;2;1;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;2;0;0;0;0;0;0;0;0;4;0;0;0;0;0;2;0;0;1;0;1;0;2;0;0;0;0;1;0;0;10;0;0;0;32;0;4;0;16;0;0;0;0;1;0;1;0;0;0;0;1;0;0;0;0;1;0;0;0;0;1;0;0;0;0;0;0;1;0;0;0;0;0;3;0;0;0;0;0;3;0;0;0;0;4;2;6;8;1;20;1;5;2;2;1;2;1;5;2;4;3;3;6;1;1;2;1;1;14;2;1;3;2;2;1;1;2;3;1;1;1;5;1;1;1;1;2;2;1;3;1;1;1;5;1;1;1;6;1;3;3;2;1;5;1;2;2;2;1;6;6;3;5;1;1;10;1;2;2;2;5;5;5;1;2;1;1;1;10;1;1;2;2;2;1;2;1;8;3;2;2;2;9;1;2;1;1;3;3;1;1;1;1;1;1;1;2;9;1;1;1;1;4;1;1;1;1;1;1;1;1;1;1;1;2;1;5;1;2;2;2;2;3;1;1;1;1;4;2;5;3;1;2;2;1;1;3;1;5;1;1;1;1;1;1;1;1;4;1;1;4;2;1;3;4;3;1;2;1;1;1;1;1;1;1;1;2;1;1;1;1;1;2;1;1;3;1;1;1;1;1;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0
C6;13;0;15;2;79;1;0;1;96;97;0;140;12;0;1;6;24;9;2;25;0;22;0;2;14;0;18;3;7;0;0;8;3;23;0;0;45;13;0;3;6;0;0;40;0;1;7;8;13;0;4;0;6;1;0;0;0;3;13;7;24;48;1;2;2;1;12;8;2;0;2;10;0;1;2;0;4;1;7;11;54;0;0;2;0;0;1;0;4;4;0;2;8;3;0;0;11;0;0;0;0;0;0;0;0;0;6;0;0;0;0;4;0;0;2;0;0;1;1;0;0;2;0;0;2;0;15;8;2;6;11;0;0;0;0;0;1;0;0;5;1;12;10;0;6;1;0;0;0;0;0;1;0;0;48;0;0;0;0;1;0;0;0;0;2;0;0;2;0;0;4;0;0;0;0;1;0;0;2;0;0;0;0;5;3;0;0;1;0;0;0;1;0;0;0;0;3;0;0;0;0;0;5;1;1;1;0;0;0;2;2;0;0;0;1;0;0;3;0;0;0;8;3;0;2;0;0;0;0;0;0;0;9;0;0;0;15;0;1;1;0;0;0;3;0;9;0;0;0;0;0;5;17;0;2;1;0;0;4;0;0;10;0;1;0;0;2;8;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;10;0;0;0;4;0;0;0;0;0;0;0;0;0;0;0;0;18;0;0;0;0;1;7;0;1;0;0;17;0;0;0;2;0;4;3;0;1;0;8;0;1;0;0;15;4;9;0;0;0;4;1;14;8;0;5;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;1;0;0;0;3;2;0;0;0;10;3;0;5;0;0;4;0;0;0;0;0;0;0;0;1;1;1;62;4;94;1;0;0;0;0;0;1;0;0;1;0;0;0;0;0;0;0;0;9;0;0;3;0;1;0;0;0;0;1;0;0;0;0;3;0;0;0;0;0;0;0;3;0;0;0;1;0;0;0;0;0;1;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;3;0;1;0;0;0;1;0;0;0;0;0;1;0;17;0;0;0;0;0;0;0;0;0;0;4;11;0;2;1;0;0;0;1;1;1;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;5;0;0;2;0;2;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;2;0;22;0;0;2;0;0;0;0;0;2;0;0;0;1;0;0;1;0;1;0;0;4;0;0;0;5;0;1;1;0;0;3;0;0;0;0;0;0;0;0;1;0;0;0;1;0;0;0;0;0;0;2;1;0;0;0;0;0;2;0;0;0;1;0;3;0;0;0;0;0;0;0;0;2;0;0;1;0;0;0;0;0;0;0;0;16;1;0;0;1;0;3;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;1;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;1;0;0;0;0;0;0;57;0;1;0;0;1;0;1;0;0;0;0;0;2;0;0;0;0;0;0;0;1;0;0;0;0;0;0;1;0;0;0;0;0;1;0;0;0;0;0;0;0;1;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;2;0;4;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;2;0;0;0;0;0;0;0;0;0;0;0;0;1;0;5;0;0;0;1;0;0;0;0;7;0;0;0;0;0;0;0;0;1;1;8;3;3;1;4;6;3;19;10;11;3;1;8;4;1;19;1;2;4;1;1;1;3;1;2;9;3;1;2;1;1;1;6;1;1;1;4;1;1;1;2;1;1;1;1;1;2;1;2;2;1;1;2;2;1;3;1;1;2;5;1;6;1;33;1;1;1;6;1;3;3;1;1;2;1;1;2;1;2;1;10;1;2;1;1;1;1;1;2;1;1;3;1;4;3;3;1;2;3;1;2;1;1;1;1;1;2;1;1;1;1;1;1;1;1;1;1;1;2;2;1;1;1;1;1;1;6;1;2;1;1;1;1;1;1;1;1;1;1;1;1;1;6;6;1;1;1;1;5;1;1;5;1;2;1;1;1;1;1;1;1;1;1;1;1;2;2;1;2;3;21;5;1;3;1;4;1;1;1;3;3;1;2;1;17;1;1;1;3;1;1;1;1;1;1;1;2;1;1;4;1;4;1;2;2;3;1;1;1;1;1;1;1;1;1;1;1;2;2;1;1;1;1;1;1;1;3;1;1;1;1;1;1;2;1;4;1;1;4;1;1;1;3;1;14;3;1;1;1;1;1;4;1;1;1;1;1;3;1;5;3;2;3;1;1;1;3;8;2;1;1;1;5;1;1;1;2;1;1;1;1;1;1;7;1;2;1;3;1;1;4;4;1;1;1;1;2;1;1;1;1;1;1;1;1;1;1;1;1;1;1;1;1;1;1;1;4;1;1;1;1;1;1;1;1;1;1;2;1;2;4;3;2;1;2;1;1;1;1;1;1;1;3;1;1;1;1;2;2;1;2;1;2;11;2;1;2;1;1;2;1;2;1;1;1;2;1;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0
C7;0;0;2;0;14;1;5;0;1;1;0;46;0;0;0;1;5;0;1;1;0;1;0;0;1;0;1;0;0;5;0;0;0;3;0;0;2;0;0;0;0;0;0;39;0;0;0;0;1;1;0;0;0;0;0;0;0;1;0;3;0;0;1;0;0;1;0;2;3;0;0;0;0;0;0;0;0;0;0;0;11;1;0;0;0;4;0;0;0;4;0;0;0;0;0;0;1;0;0;1;0;0;0;1;0;0;3;0;0;0;0;0;0;0;0;0;0;0;0;0;0;2;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;3;0;28;2;0;0;0;0;0;0;0;0;0;0;0;11;0;0;0;0;0;0;0;0;0;0;0;2;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;3;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;1;0;1;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;5;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;2;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;17;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;3;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;3;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;2;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;1;1;1;3;1;3;4;1;1;1;1;2;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0
C8;2;0;2;0;11;0;4;0;4;9;0;104;0;0;0;0;23;0;0;0;0;0;1;1;0;0;4;0;1;0;0;0;0;11;1;2;1;6;0;0;0;0;0;3;0;0;0;0;0;3;0;0;0;0;0;0;0;2;0;0;0;3;2;0;0;0;0;1;1;0;0;0;10;0;0;1;6;0;0;0;16;0;0;0;0;0;0;0;0;0;2;0;7;0;0;0;0;0;0;0;0;0;1;1;0;0;11;0;0;0;0;0;0;0;0;0;0;0;0;0;0;2;0;0;0;4;0;2;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;3;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;1;0;0;0;0;0;0;0;0;0;0;0;6;10;1;0;0;2;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;9;0;0;0;2;0;0;0;0;0;0;0;0;2;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;2;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;1;0;1;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;2;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;1;4;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;4;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;4;2;3;1;1;1;1;1;2;1;1;2;1;1;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0
C9;0;0;3;1;10;0;0;1;15;20;0;76;3;1;0;0;7;0;0;15;0;0;7;0;2;0;1;3;3;4;0;2;0;4;5;0;11;12;0;0;0;0;0;6;0;0;9;2;0;0;0;0;1;1;0;1;0;1;3;2;1;6;1;1;7;0;0;5;3;0;0;13;0;0;0;1;0;0;1;5;19;1;1;3;0;0;0;0;0;21;0;1;10;0;0;0;21;0;0;3;0;3;1;3;0;0;5;0;1;0;0;1;0;0;1;0;0;0;1;0;0;6;0;0;0;7;8;0;1;0;1;1;0;0;0;0;0;0;0;0;0;0;4;0;0;0;0;0;0;0;0;0;0;0;11;0;0;0;0;1;0;4;0;0;0;0;0;1;1;0;1;0;0;0;2;0;0;0;3;0;0;4;0;6;3;3;2;6;0;0;0;0;0;2;0;0;0;0;0;0;0;0;0;0;0;9;0;0;0;0;0;0;1;0;0;0;2;1;0;0;0;3;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;1;0;2;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;7;6;0;0;1;0;0;1;0;0;0;0;0;0;2;0;0;0;0;0;0;0;0;0;0;0;3;2;2;0;0;0;0;0;0;5;7;0;0;0;0;0;0;0;3;1;0;0;0;0;22;0;2;0;0;0;0;0;0;3;0;0;0;2;0;0;0;0;0;0;0;0;1;1;7;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;2;1;0;0;0;0;1;0;0;0;0;0;0;0;0;0;2;1;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;26;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;1;0;0;0;0;0;0;0;0;0;1;0;0;9;0;2;0;0;1;1;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;2;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;2;4;4;1;0;6;2;7;1;0;0;1;0;0;0;0;0;5;0;0;1;0;0;4;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;2;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;2;1;0;1;0;0;0;0;3;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;1;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;2;0;0;1;2;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;1;0;0;4;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;3;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;1;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;2;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;2;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;1;0;0;0;0;12;0;0;0;3;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;1;0;0;2;1;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;2;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;0;1;0;0;0;0;1;0;0;0;0;0;0;0;0;0;1;1;1;1;1;1;2;1;1;1;2;1;1;1;1;1;1;1;1;1;1;1;1;1;2;1;1;2;1;1;1;1;1;1;1;1;1;1;1;1;1;1;1;1;1;2;1;2;2;2;1;3;2;1;1;1;1


==> anc/1-input/ResearchPapers/Abstracts.csv <==
ID;Abstract
2025-LR;AI assistants grounded on Large Language Models (LLM) and Generative Pretrained Transformers (GPT), with ChatGPT as a popular example, are a new generation of technology, simulating human-like behavior, social interaction, and provoking emotional feedback from users. In this study, we examine the determinants affecting users’ trust in GPT services. Using structural equation modeling, we analyze data collected from 124 respondents. Compared to previous studies grounded on theories of technology acceptance, we focus on social aspects of trust formation. Our conceptual framework integrates key Trust determinants from the Integrative Model of Organizational Trust and examines the role of knowledge in technology in general and AI awareness in particular in trust formation.
2025-AR;Although Blockchain Technology (BCT) is widely acknowledged for its disruptive potential in reshaping industries through decentralization and enhanced security, its adoption has been slower than anticipated. To address this gap, this secondary study examines 21 recently published surveys on BCT acceptance. While existing literature confirms the critical role of trust in BCT acceptance, our study examines its effect in detail, focusing on the role it plays in the theoretical acceptance models — whether as a predictor, mediator, or moderator. This research contributes to a deeper understanding of the BCT adoption process, which is essential for effective policy-making and defining and implementing digital transformation strategies within organizations.
2024-RKHPNS;We propose a holistic design approach that extends a traditional Model Driven Architecture paradigm with the bottom-up constraint analysis and propagation. We define a Unified Feature Model that represents the organizational goals and the technical properties of the solution, and use model-checking to reason about the constraints that arise from their interplay. In the illustrative example, we show how the technical decisions specified in a Feature Model can be formalized, validated, and translated into strategic limits of a Goal Model for further redesign of both business and technical enterprise models.
2024-HRH;In this work, we explore the application of Enterprise Architecture (EA) frameworks, specifically TOGAF and ArchiMate, to model the alignment between socio-political artifacts and technological artifacts within Decentralised Autonomous Organisations (DAOs). DAOs are new organisation model that leverages blockchain (BC) technology to implement decentralised governance such as Liquid Democracy (LD) which respect anarchist principles. However, the challenge lies in demonstrating the traceability between socio-political governance processes and the technological artifacts that enables these processes. This paper addresses this gap by applying Design Science Research (DSR) methodology to develop a reference architecture. This Architecture serves as a structured model to analyze and verify the alignment of decentralised governance processes with their technological implementations DAOs. This work contribution is a systematic approach to modelisation and analysis of socio-political structures of decentralised organisations, ensuring they align with the underlying technology supporting them.
2024-RR;Cyber-Physical Systems (CPS) refer to integrated computational and physical processes, where computational elements monitor and control physical processes, usually with a feedback loop.Analysis of trust formation within a complex networks of linked social, physical and computational entities has a potential to reveal otherwise implicit trust-worthiness requirements and to improve the CPS design and acceptance. We address this challenge with a method for trust analysis that supports the alignment between trust concerns expressed by the prospective CPS users and stakeholders, trustworthiness requirements formulated by the CPS designers and technical elements of the CPS to be developed. We apply this method to a real CPS design project. Our case study shows that the explicit analysis of trust not only improves traceability between user trust concerns and technical features of the CPS, but also allows for identification of new relevant trustworthiness requirements, affecting the system design and acceptance.
2024-BRLG;"Corpora analysis is a common task in digital humanities that profits from the advances in topic modeling and visualization from the computer science and information system fields. Topic modeling is often done using methods from the Latent Dirichlet Allocation (LDA) family, and visualizations usually propose views based on the input documents and topics found. In this paper, we first explore the use of Formal Concept Analysis (FCA) as a replacement for LDA in order to visualize the most important keywords and then the relevance of multiple documents concerning close topics. FCA offers another method for analyzing texts that is not based on probabilities but on the analysis of a lattice and its formal concepts. The main processing pipeline is as follows: first, documents are cleaned using TreeTagger and BabelFy; next, a lattice is built. Following this, the mutual impact is calculated as part of the FCA process. Finally, a force-based graph is generated. The output map is composed of a graph displaying keywords as rings of importance, and documents positioned based on their relevance. Three experiments are presented to evaluate the keywords displayed and how well relevance is evolving on the output map."
2024-KHRS;The Model-Driven Architecture (MDA) serves as an essential framework for designing enterprise information systems, emphasizing the alignment and traceability of goals across different modeling layers. However, MDA typically overlooks the integration of qualitative attributes, or softgoals, which are critical for enhancing user satisfaction. Our previous work introduced the Technology-Aware Enterprise Modeling (TEAEM) approach, which enhances MDA by integrating model checking, validation, and impact analysis. This paper extends TEAEM to more effectively incorporate softgoals. We achieve this by integrating SysML component modeling for low-level, and softgoals into the high-level of the MDA. These advancements facilitate bottom-up constraint propagation and ensure that technological decisions are reflected consistently at all levels of abstraction, thereby optimizing the system to meet strategic business goals. Additionally, we propose generating configurations in software product lines, driven by the fulfillment of softgoals, to apply the TEAEM approach.
2023-RG;In modern society, where digital security is a major preoccupation, the perception of trust is undergoing fundamental transformations. Blockchain community created a substantial body of knowledge on design and development of trustworthy information systems and digital trust. Yet, little research is focused on broader scope and other forms of trust. In this study, we review the research literature reporting on design and development of blockchain solutions and focus on trustworthiness requirements that drive these solutions. Our findings show that digital trust is not the only form of trust that the organizations seek to reenforce: trust in technology and social trust remain powerful drivers in decision making. We analyze 56 primary studies, extract and formulate a set of 21 trustworthiness requirements. While originated from blockchain literature, the formulated requirements are technology-neutral: they aim at supporting business and technology experts in translating their trust issues into specific design decisions and in rationalizing their technological choices. To bridge the gap between social and technological domains, we associate the trustworthiness requirements with three trustworthiness factors defined in the social science: ability, benevolence and integrity.
2023-RZS;Digital technologies enable novel models of social and business interactions, where trust becomes a critical design consideration. A thorough analysis of trust issues and their implications at different enterprise levels, including strategies, processes and technological solutions, becomes an imperative part of socio-technical systems design. In this study we examine trust issues that emerge among the actors of a Digital Business Ecosystems (DBE) which, if not properly addressed, can jeopardize DBE functioning and resilience. An explicit mapping between the generic DBE roles and the social factors of trustworthiness is the main contribution of this work. We demonstrate how this mapping is used in the analysis of trust issues in the context of a Higher Education Alliance DBE. This analysis leads to the identification of explicit trustworthiness requirements that can guide (re)design of DBE strategies, processes and technical platforms.
2023-KRHS;Blockchain technology is a decentralized and distributed ledger that allows for secure, transparent, and immutable tracking of transactions. However, it is not a one-size-fits-all solution for addressing trust issues in the supply chain. In software engineering, design patterns provide a blueprint that developers can follow to solve a specific problem in a structured and e
2020-KRNRW;Many competing, complementary, generic, or specific methodologies for design and analysis co-exist in the field of Information System Engineering. The idea of reconciling these methodologies and their underlying theories has crossed the minds of researchers many times. In this paper, we inquire into the nature of such reconciliation using the interpretivist research paradigm. This paradigm acknowledges the existence of diverse points of view as ways of seeing and experiencing the world through different contexts. We examine why it might be impossible to reconcile these methodologies that each represents a point of view. Instead of searching for the one (overarching, universal, global, ultimate) methodology that reconciles all others, we explain why we should think about reconciliation as an ongoing practice. We propose to the community a set of heuristics for this practice. The heuristics are a result of our experience in reconciling a number of methods that we created as part of our research during the past 20 years. We illustrate the use of the heuristics with an example of use cases and user stories. We believe these heuristics to be of interest to the Information Systems Engineering community.
2019-RRW;We use homeostasis, the maintenance of steady states in an organism, to explain some of the decisions made by participants in a business process. We use Vickers’ Appreciative System to model the homeostatic states with Harel’s statecharts. We take the example of a doctoral student recruitment process formally defined between a faculty member, a graduate student candidate and a doctoral school. We analyze some gaps in the process caused by a misfit between norms of the process participants. We present a rationale for the anticipation and resolution of these misfits. We extend the traditional operational model with an appreciative model. This model represents the appreciative systems of process participants. Understanding these appreciative systems is necessary to make explicit the misfit between the model and the observed reality. The operational model represents the “technical” perspective on the business process, the one that can be automated. The appreciative model represents the “social” perspective, the one that explains the participants’ behavior as a result of their individual and collective norms. By combining these two perspectives, we can appreciate the richness of the development of socio-technical systems.
2019-BRLG;Processes where knowledge is a key characteristic are called knowledge intensive processes (KIP). A successful KIP has to adapt for the situation and to treat each customer’s request as unique rather than to follow some predefined sequence of actions. The discipline of Business Process Management (BPM) defines solutions for modeling, development, analysis and improvement of processes with a predefined flow of activities. From the traditional, activity-centered point of view, KIP are challenging to automate, to control and to test for compliance. In this article we present the overview of recent works that address the challenges and explore different ideas, including extension of BPM, theoretical foundations for KIP management and execution support for KIP. We also outline some research perspectives in KIP management and discuss one particular idea that exploits the data-centered point of view on KIP.
2018-RR;We use homeostasis, the maintenance of steady states in an organism, to explain some of the decisions made by participants in a business process. We use Vickers’s Appreciative System to model the homeostatic states with Harel’s statecharts. We take the example of a PhD recruitment process formally defined between a faculty member, a graduate student candidate and a doctoral school. Our analysis uncovers some hidden process scenarios. As a result, these scenarios can be integrated into the process model and eventually taken into account by the process supporting software.
2017-ZR;Getting more value from IT is becoming a critical objective for today’s organizations. IT Governance is an important strategic instrument that should ensure organizations to succeed with this objective and therefore it needs to be efficiently planned, structured and executed. To respond to increasing service demands while preserving or even increasing the value provided by services, public organizations require resources and abilities that lay outside their boundaries - such as co-production, open innovation, as well as engagement of citizens and partner organizations. To respond to these challenges, public organizations need to employ new governance solutions to their IT to overcome the shortcom‐ ings of hierarchical structures and traditional centralized decision-making. In this study, we discuss a capability-oriented governance approach, which aligns envi‐ sioned public values with actors, processes and resources and accordingly compound different IT Governance capabilities. We illustrate our proposal on the student mobility case in the Higher Education public service.
2017-RZ;Modern public organizations undergo an important transformation becoming a part of dynamic “innovative ecosystem” where they co-create value with citizens, government, policy makers and other institutions. Information Technology plays a central role in this transformation. Getting more value from IT becomes an intrinsic part of organizational mission. Information Technology Governance (ITG) is an important instrument that ensures that the organization will succeed in its mission. Efficient yet adaptive ITG is indispensable. To respond to the increasing service demand, public organizations require resources and capacities that lay outside the organization. Co-production, engagement of citizens and partner organizations, open innovation - are some of the major challenges. Meeting these challenges, public organizations need to master new governance styles to overcome the shortcomings of hierarchical structures and centralized decision making. In this work, we define a model where we adopt the theory of public value in order to reason about different contexts where ITG mechanisms are proposed as capabilities. We distinguish between three ITG styles: centralized, federated and decentralized and thereby provide a rationale allowing public organizations to identify an ITG style that fits best to their value-creation context and corresponding capability patterns as reusable ways for implementing governance of IT.
2017-RLGS;Explicit process specifications play an important role in process-aware information systems (PAIS). Whereas methodologies for modeling structured, activity-oriented processes are well established, modeling formalisms for unstructured processes such as case management processes (CMP) are lagging. In this chapter, we define a state-oriented formalism that allows for executable specifications of CMP and paves the road for predictive analysis and recommendations support intended to case managers. This formalism is grounded on statecharts developed by D. Harel in 1987. We adopt the main concepts defined by statecharts and demonstrate how they can be used to specify a case management process. We also propose adaptations and potential extensions of the statecharts formalism that could address CMP specifics and complexity.
2016-KRLG;Knowledge and experience of a case manager remains a key success factor for Case Management Processes (CMPs). When a number of influential parameters is high, a number of possible scenarios grows significantly. Automated guidance in scenario evaluation and activity planning would be of a great help. In our previous work, we defined the statecharts semantics for visualisation and simulation of CMP scenarios. In this work, we formalise the state-oriented models with higraphs: higraphs provide mathematical foundation for statecharts and eventually enable a wide panoply of algorithms for process analysis and optimisation. We show how a statecharts diagram can be transformed into higraph and analysed at run-time with graph algorithms. In particular, we take an example of the Shortest Path algorithm and show how this algorithm can be used in order to guide the case manager suggesting her the best process scenario. Compared to BPM approaches, a state-oriented process scenario does not specify concrete activities but only the objectives and constraints to be met. Thus, our approach does not prescribe but describe an activity to be executed next. The manager can define an activity that fit the description ”on the fly”, based on her experience and intuition.
2016-Dall;This article describes some recent advances in the Information Systems research domain to support users of mobiles devices such as tablets or smartphones. Indeed, we show how information about the evolving context of users can be organized and analyzed through context management. We also describe an original approach called intention mining, which analyzes traces of users’ actions on the system and extracts the rational behind these actions (i.e., the user goals/intentions). Finally, we explain how adequate process modeling formalisms allow for personalized recommendations (and therefore adaptive scenarios) in order to optimize users experience with the information system. So far, these approaches have mostly been applied to business process models, and we discuss their interest for video games, in particular urban games which combine physical and real worlds.
2016-BRZ;New business models imply decentralization of organizations and subsequent change of their management and operation styles. Originally designed for classical (bureaucratic) organizations, many Enterprise Modeling (EM) methods do not explicitly address decentralization and thus require ”case-based” adaptations when applied to modern organizations. In this work, we analyze various organizational taxonomies presented in the literature focusing on criteria of organization decentralization. Using two case examples, we demonstrate how the application of the For Enterprise Modeling (4EM) method, efficient for a centralized organization, becomes more challenging for a decentralized organization. We discuss how this method can be extended in order to provide an explicit support for organizational decentralization.
2015-KRLG;"Crisis management process has to comply with various norms and regulations; at the same time, it needs to constantly deal with uncertainty and adapt the process scenario to a current situation. These requirements make process design challenging: whereas conventional activity-oriented modeling formalisms ensure process control by design, they provide only limited support for run-time adaptability of a process scenario. State-oriented formalisms can overcome this deficiency and, thus, extend the process designers toolkit. In this paper, we consider the example of a flood management process implemented as a part of the COS Operation Center - a smart city solution developed by COS&HT company in Russia. We examine the existing (BPMN) specification of this process and propose an alternative way to specify the process based on statecharts formalism. We model, animate and test the process scenarios with Yakindu Statecharts tools."
2015-KRDLG;Process manager plays the central role in crisis management. In order to capture the intentions of the process manager, the process should be specified at a strategic level. In order to analyze how these intentions are fulfilled during the process execution, the process should be specified at an operational level. Whereas the variety of techniques for goal modeling and process modeling is presented in the market, possibility to design a process seamlessly, from intentions (process goals) to executable scenarios, remains a challenging task. In this paper, we introduce an approach for modeling and simulating a crisis management process from goals to scenarios. We consider an example of flood management process specified for floods on Oka River in the Moscow region in Russia. In order to specify the intentions behind the flood management process, we use MAP formalism. For representing the process at the operational level, we use Statecharts formalism. To align the strategic and operation process levels, we translate the MAP model of flood management process to statecharts. We simulate the flood management process, showing how the process goals defined on the strategic level can be achieved by various scenarios executed in the operational level.
2015-KRLGa;"Process-aware information systems (PAIS) supporting knowledge-intensive processes are gaining importance nowadays. Crisis management process is an example of a knowledge-intensive process that is grounded on vast experience of multiple actors (e.g., city services, volunteers, administration) and their collaboration. Automated crisis management systems have to comply with various norms and regulations; at the same time, they need to constantly deal with uncertainty and adapt the process scenario to a current situation. In this paper, we consider the example of a flood management process implemented as a part of the COS Operation Center (COSOC) - a smart city solution that works with knowledge-intensive processes. We examine how the activity-oriented modeling paradigm underlying COSOC supports process flexibility. We propose an alternative way to specify the flood management process based on state-oriented paradigm and the statecharts formalism and discuss the advantages and limitations of the two paradigms."
2014-ZRS;Decentralization of organizations and subsequent change of their management and operation styles requires changes in organization’s processes and heavily involves the IT. A case study in the Higher Education sector in Sweden has shown that Enterprise Architecture (EA) frameworks fit to primarily centralized organizational structures, and as such have shortcomings when used in decentralized organizations. Overcoming these deficiencies requires some new principles to be introduced and incorporated into the EA knowledge. In particular for IT governance, the case study showed that the peer-to-peer principles, such as peer production, can offer more suitable governance over current EA frameworks as they are able to better match the decentralized components of the university’s organizational structure.
2014-ZRSa;Decentralization of organizations and subsequent change of their management and operation styles require changes in organization’s processes and heavily involve IT. Enterprise Architecture (EA) frameworks fit to primarily centralized organizational structures, and as such have shortcomings when used in decentralized organizations. We illustrate this idea on the example of one organization in the Higher Education sector that faces decentralization of its structure and has to adapt to it. Overcoming these challenges requires some new principles to be introduced and incorporated into the EA knowledge. In particular for IT governance, in this study we argue that peer-to-peer principles can offer more suitable governance over current EA frameworks as they are able to better align with decentralized components of an organizational structure.
2014-RKPLG;Humans dream about an intelligent computer assistant who would support them in critical situations thanks to its capacity to reason objectively, to take into account millions of factors and criteria and to value carefully thousands of alternatives prior to make a decision. HAL 9000, in Kubrick’s 2001: A Space Odyssey (IMDB 1968), is probably the most famous incarnation of such assistant. Being a fictional character, it reflects a number of great ideas of scientists from the 20th century who believed that machines one day would be capable of doing any work a man can do. Though it was shown that such a vision of computer technology is too optimistic, scientists keep working on theories and prototypes that can support practitioners in agile decision-making and smart process management. In this paper, we propose our vision of what academic research can do for such a pragmatic and experience-driven discipline as Adaptive Case Management and to discuss to what extent fiction may become reality in what we call automated guidance for case management?
2013-RKPLG;Future developments for enterprise process management must evolve from the current systems based on rigid, workflow based processes into context-aware, agile dynamic structures, which exploit local adaptability. In this idea paper, we define two forms of process agility. To enable these forms of agility, we present our vision of context-aware business process management based on declarative modeling combined with innovative context management and formal concept analysis. We finally describe the foundations and introduce the architecture of a context-aware agile business process engine (CAPE).
2013-TMRW;Large enterprises need to coordinate the IT initiatives that exist in different organisational units of the enterprise. If these initiatives are not coordinated, the resulting IT system is likely to become difficult to use and expensive to develop/maintain. Enterprise architecture methods are designed for that purpose. We report on the use of a service-oriented enterprise architecture method, called SEAM, in the context of a mid-size university. The originality of SEAM is its service orientation and the recursive modeling from business down to systems. Using SEAM, we develop a service model of the overall organisation. The model is stored in a web-based tool. We also propose a concrete implementation of architectural principles described in the literature. This principles help build an integrated IT system. The paper explains the background of this project and the current progresses. This approach illustrates how enterprises can build a common view for their IT resources.
2013-BBRWa;Business rules are in the center of attention, both in the business world and in the IT world. Very often in a real systems, there is hundreds and thousands of rules to be captured. Some of these rules are implicit and thus poorly enforced, others are written but not enforced, and still others are perhaps poorly written and obscurely enforced. In this work, we propose an interactive, simulation-driven approach for business rules discovery. The rules are specified in natural language and then translated to the Alloy declarative language. They are then simulated using the Alloy Analyzer tool and the new or implicit rules are detected. Finally, the model is adjusted to synchronize the existing rules with the new rules. This way, the domain specialist together with the designer can interactively discover new business rules and check their consistency and validity.
2013-SRZN;The decentralization of organizations and subsequent change to their management and operation style requires major changes in organization processes and heavily involves the IT. This paper demonstrates, however, that EA is primarily aimed at centralized organizational structures and as such has shortcomings when applied to decentralized organizations. Overcoming these deficiencies requires new principles to be introduced and incorporated into EA knowledge. A potential source for these principles are peer-to-peer architectures, which tackles the problem of decentralization in its own way. This paper presents prevalent decentralization principles from peer-to-peer, and how they have the potential to be applied to EA
2013-RZS;Enterprises with transparent boundaries, decentralized organizational structure, and constantly increasing requirements on IT flexibility, is a novel generation of organizations of 2020s. This paper elaborates on how the Enterprise Architecture (EA) can better support such organizations. We analyze three types of organizational structure: centralized, federated and decentralized. First, we identify the concepts that link organizational structure, IT Governance and EA. Then we use these concepts to identify conceptual problems related to IT decentralization, and to propose solutions. We illustrate our findings with a real case of a High Education organization in Sweden.
2013-BBRWb;"We explore invariants as a linking mechanism between the business and technical service perspectives: From the business perspective, invariants can be used to model (business) requirements of an enterprise; from the technical perspective, invariants express the properties that must hold during the execution of a service. We propose an approach to enterprise service design that can be described as an iterative introduction and a modification of invariants in response to the evolution of business and/or technical service specifications. We formalize the service specifications in Alloy and demonstrate how each design iteration can be simulated, visualized and validated with the Alloy analyzer tool. We illustrate our findings with the example of Order Creation service."
2013-KPR;Case Management processes are characterized by their high unpredictability and, thus, cannot be handled following traditional process- or activity-centered approaches. Adaptive Case Management paradigm proposes an alternative data-centered approach for management such processes. In this paper, we elaborate on this approach and explore the role of context data in Case Management. We use the state-oriented representation of the process that allows us to incorporate the contextual information in a systematic and transparent way, leading towards agile case management.
2013-R;Efficient case management in industry is hampered by attempts to deal with case management process the same way as with regular business process. Development of the specific approaches for case management process modeling and analysis is therefore an important endeavor that can improve the case management practice. In this work, we provide a mathematical model and a comprehensible formalism for reasoning about the meaning - the semantics - of case management process. We represent case management process as a finite state machine (FSM) and express its operational semantics in the Alloy specification language. The Alloy Analyzer tool allows us to define, simulate and validate a case management process model while efficiently managing its complexity. We illustrate our findings on the example of Mortgage Approval process.
2012-R;Until recently, efficiency gained through process automation and control was the main preoccupation of BPM practitioners. As a result, the majority of mainstream process modeling standards today is characterized by the imperative modeling style. This style encourages a modeler to commit to a well-determined process execution scenario already at the early design stages. For case management processes, however, a strict commitment to a predefined control flow is considered by organizations as a serious handicap. This is the main reason why case management as well as other knowledge-intensive processes in the organizations mostly remain “pen and paper”. In this article we demonstrate how configurable data objects and context-based configuration rules can be integrated into a process model in order to improve the process post-design adaptability and to pave the road for case management automated support. These concepts are defined as a part of DeCo (the Declarative Configurable process specification language). DeCo is a declarative modeling approach that is currently under development. We illustrate our results on the example.
2011-RN;Recent discussions raised by the BPM community illustrate the increasing demand of practitioners in the solutions for descriptive, knowledge-intensive processes. As a matter of fact, a majority of modeling formalisms presented on the market today fails in providing an appropriate level of adaptability while ensuring validation and control for such processes. In this work we present a modeling approach based on Declarative Configurable specifications that capture the processes at three abstraction levels: design, deployment, and execution. As a result, DeCo allows for separation of the process goals from the process means and, finally, from the process realization details improving adaptability and control
2011-RDN;Business process modeling is a valuable technique helping organizations to specify their processes, to analyze their structure and to improve their performance. Conventional process modeling techniques are proven to be inefficient while dealing with non-repetitive, knowledge-intensive processes such as Case Management processes. In this work we use the MAP notation to model a Mortgage Approval Process as defined in Banking. To increase the navigability and practical value of map models, we extend the MAP notation with the concepts of Roles, Relations between roles, and Role Configuration Rules.
2010-GRN;Innovative Enterprise Architecture (EA) approaches developed by researchers and focused on the evaluation and the analysis of organizations usually require an extensive set of “measurable” input parameters. In practice, organizations often cannot provide the required data. This makes the implementation of these approaches difficult (if at all possible). In this work we specify the build-up process that represents a systematic identification, gathering, and consolidation of data required by the target EA approach. We illustrate the build-up process on the example: We present a case study where we implement the research approach to business-IT fitness measurement in the context of a real industrial project in a mass retail company: Initially, the poor quality of the input data presented a serious threat for business-IT alignment assessment using the fitness measurements. After the input parameters have been built up, the applicability of the fitness measurements was significantly improved (from 10% to 90%) and alignment assessment was accomplished successfully. We believe that using the build-up process it is possible to increase the applicability of any research approach in EA and, in spite of the initial absence of input measurable parameters, to deliver meaningful results to practitioners.
2010-BPM;The Case Management Process Modeling RFP released by OMG in 2009 expresses the particular demand of practitioners in the case management solutions. The case is defined as “A situation, set of circumstances or initiative that requires a set of actions to achieve an acceptable outcome or objective.” In this paper we consider an example of the case management process - the mortgage approval process. We formulate 5 challenges encountered while modeling this process using a traditional, activity-oriented modeling formalism, i.e. BPMN. We argue that the research methodologies developed during the past decade can be successfully applied to case management modeling. We propose the use of declarative specifications, variability modeling, and FOL-based semantics for modeling descriptive processes and, in particular, case management processes. We assemble these theoretical concepts in the form of DeCo process specifications that extend the BPMN notation.
2010-BATI;"Approaches for business-IT alignment assessment developed in the research community represent an increasing interest for practitioners as they offer an in-depth analysis of the business and IT systems in the organisations. In order to be used by practitioners as a regular tool, these approaches have to be validated. Our experience shows that the perception of validity in academia - ""in vitro"" - and in the industrial environment - ""in vivo"" - may differ substantially. In this paper, we discuss the theoretical and empirical (or practical) validity of alignment assessment approaches based on metrics. We propose an empirical validation of a fitness measurement approach for business-IT alignment. First we identify a set of practical validity criteria for this approach and then we generalise our example proposing a set of practical guidelines for operationalisation of approaches based on alignment measurements. Our study reveals a significant gap between our understanding of validity and the perception of our industrial partners about this validity. The contribution of this work is a set of empirical criteria of validity and a set of practical guidelines that can significantly improve the usability - by organisations - of research approaches for business-IT alignment assessment."


==> anc/1-input/ResearchPapers/PapersList.csv <==
ID;Citation;DOI or URL:
2025 LR;H. Li and I. Rychkova, “Understanding Trust Formation in GPT Services: An Empirical Study,” RCIS 2025 Workshops and Research Projects Track. 20 - 23 May, 2025. Seville, Spain, 2025. [Online].;https://ceur-ws.org/Vol-3987/paper2.pdf
2025 AR;B. Aydogdu and I. Rychkova, “Exploring Trust in Blockchain Technology: A Critical Review of the Theoretical Acceptance Models,” in Proceedings of the 27th International Conference on Enterprise Information Systems, ICEIS 2025, Porto, Portugal, April 4-6, 2025, Volume 1, 2025, pp. 15–26.;10.5220/0013143600003929
2024 RKHPNS;I. Rychkova, E. K. Kambilo, N. Herbaut, O. Pastor, R. Noël, and C. Souveyet, “Technology-Aware Enterprise Modeling: Challenging the Model-Driven Architecture Paradigm,” in Enterprise, Business-Process and Information Systems Modeling - 25th International Conference, BPMDS 2024, and 29th International Conference, EMMSAD 2024, Limassol, Cyprus, June 3-4, 2024, Proceedings, 2024, vol. 511, pp. 388–396.;10.1007/978-3-031-61007-3_28
2024 HRH;J. Hué, I. Rychkova, and N. Herbaut, “On the Alignment of DAO with Socio-political Principles of Decentralised Governance Using TOGAF and ArchiMate,” in Enterprise Design, Operations, and Computing. EDOC 2024 Workshops - iRESEARCH, MIDas4CS, Doctoral Consortium, Joint CBI-EDOC Forum and Other Joint CBI-EDOC Events, Vienna, Austria, September 10-13, 2024, Revised Selected Papers, 2024, vol. 537, pp. 117–136.;10.1007/978-3-031-79059-1_8
2024 RR;P. Rambert and I. Rychkova, “Implications of Trust in Cyber-Physical Systems Design: The ASSA Case Study,” in Enterprise Design, Operations, and Computing - 28th International Conference, EDOC 2024, Vienna, Austria, September 10-13, 2024, Revised Selected Papers, 2024, vol. 15409, pp. 201–218.;10.1007/978-3-031-78338-8_11
2024 BRLG;F. Boissier, I. Rychkova, and B. L. Grand, “Using Formal Concept Analysis for Corpus Visualisation and Relevance Analysis,” in Proceedings of the 16th International Joint Conference on Knowledge Discovery, Knowledge Engineering and Knowledge Management, IC3K 2024, Volume 3: KMIS, Porto, Portugal, November 17-19, 2024, 2024, pp. 120–129.;10.5220/0013047800003838
2024 KHRS;E. K. Kambilo, N. Herbaut, I. Rychkova, and C. Souveyet, “Configuration of Software Product Lines Driven by the Softgoals: The TEAEM Approach,” in The Practice of Enterprise Modeling - 17th IFIP Working Conference, PoEM 2024, Stockholm, Sweden, December 3-5, 2024, Proceedings, 2024, vol. 538, pp. 262–278.;10.1007/978-3-031-77908-4_16
2023 RG;I. Rychkova and M. Ghriba, “Trustworthiness Requirements in Information Systems Design: Lessons Learned from the Blockchain Community,” Complex Syst. Informatics Model. Q., vol. 35, pp. 67–91, 2023.;10.7250/CSIMQ.2023-35.0
2023 RZS;I. Rychkova, J. Zdravkovic, and J. Stirna, “Implications of trust in digital business ecosystem design: A systematic analysis of roles,” in Companion Proceedings of the 16th IFIP WG 8.1 Working Conference on the Practice of Enterprise Modeling and the 13th Enterprise Design and Engineering Working Conference: BES, DTE, FACETE, Tools & Demos, Forum, EDEN Doctoral Consortium co-located with PoEM 2023, Vienna, Austria, November 28 - December 01, 2023, 2023, vol. 3645. [Online].;https://ceur-ws.org/Vol-3645/forum2.pdf
2023 KRHS;E. K. Kambilo, I. Rychkova, N. Herbaut, and C. Souveyet, “Addressing Trust Issues in Supply-Chain Management Systems Through Blockchain Software Patterns,” in Research Challenges in Information Science: Information Science and the Connected World - 17th International Conference, RCIS 2023, Corfu, Greece, May 23-26, 2023, Proceedings, 2023, vol. 476, pp. 275–290.;10.1007/978-3-031-33080-3_17
2020 KRNRW;B. Kostova, I. Rychkova, A. Naumenko, G. Regev, and A. Wegmann, “Systems-Thinking Heuristics for the Reconciliation of Methodologies for Design and Analysis for Information Systems Engineering,” in Research Challenges in Information Science - 14th International Conference, RCIS 2020, Limassol, Cyprus, September 23-25, 2020, Proceedings, 2020, vol. 385, pp. 112–128.;10.1007/978-3-030-50316-1_7
2019 RRW;I. Rychkova, G. Regev, and A. Wegmann, “Extending Business Process Models with Appreciation,” Complex Syst. Informatics Model. Q., vol. 18, pp. 23–46, 2019.;10.7250/CSIMQ.2019-18.02
2019 BRLG;F. Boissier, I. Rychkova, and B. L. Grand, “Challenges in Knowledge Intensive Process Management,” in 23rd IEEE International Enterprise Distributed Object Computing Workshop, EDOC Workshops 2019, Paris, France, October 28-31, 2019, 2019, pp. 65–74.;10.1109/EDOCW.2019.00023
2018 RR;I. Rychkova and G. Regev, “From Goal-Achievement to the Maintenance of Relationships: Extending Business Process Models with Homeostasis and Appreciation,” in Proceedings of the 4th International Workshop on Socio-Technical Perspective in IS development (STPIS’18) co-located with 30th International Conference on Advanced Information Systems Engineering (CAiSE 2018), Tallinn, Estonia, June 12, 2018, 2018, vol. 2107, pp. 87–100. [Online].;https://ceur-ws.org/Vol-2107/Paper7.pdf
2017 ZR;J. Zdravkovic and I. Rychkova, “A Capability-Oriented Approach to IT Governance: The Case of Public Service Organizations,” in Advanced Information Systems Engineering Workshops - CAiSE 2017 International Workshops, Essen, Germany, June 12-16, 2017, Proceedings, 2017, vol. 286, pp. 39–49.;10.1007/978-3-319-60048-2_4
2017 RZ;I. Rychkova and J. Zdravkovic, “Towards Decentralized IT Governance in the Public Sector: A Capability-oriented Approach,” in Information Technology Governance in Public Organizations: Theory and Practice, L. Rusu and G. Viscusi, Eds. Cham: Springer International Publishing, 2017, pp. 107–132.;10.1007/978-3-319-58978-7_5
2017 RLGS;"I. Rychkova, B. Le Grand, and C. Souveyet. ""Towards Executable Specifications for Case Management Processes."" In Advances in Intelligent Process-Aware Information Systems: Concepts, Methods, and Technologies, edited by Gregor Grambow, Roy Oberhauser, and Manfred Reichert, 49–77. Intelligent Systems Reference Library, vol. 123. Springer International Publishing, 2017.";10.1007/978-3-319-52181-7_3
2016 KRLG;E. Kushnareva, I. Rychkova, and B. L. Grand, “Semantics of Higraphs for Process Modeling and Analysis,” in 20th IEEE International Enterprise Distributed Object Computing Workshop, EDOC Workshops 2016, Vienna, Austria, September 5-9, 2016, 2016, pp. 1–8.;10.1109/EDOCW.2016.7584385
2016 Dall;R. Deneckère et al., “Context Management and Intention Mining for Adaptive Systems in Mobile Environments: from Business Process Management to Video Games?,” Digital Interfaces in Situation of Mobility: Cognitive, Artistic and Game devices, 2016.;https://hal.science/hal-03878736/
2016 BRZ;"F. Boissier, I. Rychkova, and J. Zdravkovic, “Extending enterprise modeling for decentralized organizations,” Université Paris 1-Panthéon Sorbonne; Stockholm University, techreport, 2016.";https://hal.science/hal-01550056/
2015 KRLG;E. Kushnareva, I. Rychkova, and B. L. Grand, “Modeling and Animation of Crisis Management Process with Statecharts,” in Perspectives in Business Informatics Research - 14th International Conference, BIR 2015, Tartu, Estonia, August 26-28, 2015, Proceedings, 2015, vol. 229, pp. 145–160.;10.1007/978-3-319-21915-8_10
2015 KRDLG;E. Kushnareva, I. Rychkova, R. Deneckère, and B. L. Grand, “Modeling Crisis Management Process from Goals to Scenarios,” in Business Process Management Workshops - BPM 2015, 13th International Workshops, Innsbruck, Austria, August 31 - September 3, 2015, Revised Papers, 2015, vol. 256, pp. 55–64.;10.1007/978-3-319-42887-1_5
2015 KRLGa;E. Kushnareva, I. Rychkova, and B. L. Grand, “Modeling business processes for automated crisis management support: Lessons learned,” in 9th IEEE International Conference on Research Challenges in Information Science, RCIS 2015, Athens, Greece, May 13-15, 2015, 2015, pp. 388–399.;10.1109/RCIS.2015.7128900
2014 ZRS;J. Zdravkovic, I. Rychkova, and T. Speckert, “IT Governance in Organizations Facing Decentralization - Case Study in Higher Education,” in Joint Proceedings of the CAiSE 2014 Forum and CAiSE 2014 Doctoral Consortium co-located with the 26th International Conference on Advanced Information Systems Engineering (CAiSE 2014), Thessaloniki, Greece, June 18-20, 2014, 2014, vol. 1164, pp. 129–136. [Online].;https://ceur-ws.org/Vol-1164/PaperVision17.pdf
2014 ZRSa;J. Zdravkovic, I. Rychkova, and T. Speckert, “Requirements for IT Governance in Organizations Experiencing Decentralization,” in Information Systems Engineering in Complex Environments - CAiSE Forum 2014, Thessaloniki, Greece, June 16-20, 2014, Selected Extended Papers, 2014, vol. 204, pp. 269–285.;10.1007/978-3-319-19270-3_17
2014 RKPLG;I. Rychkova, M. Kirsch-Pinheiro, and B. Le Grand, “Automated Guidance for Case Management: Science or Fiction?,” in Empowering Knowledge Workers: New Ways to Leverage Case Management, Series BPM and Workflow Handbook Series, Future Strategies Inc, 2014.;https://www.researchgate.net/publication/281694739_Automated_Guidance_for_Case_Management_Science_or_Fiction
2013 RKPLG;I. Rychkova, M. Kirsch-Pinheiro, and B. L. Grand, “Context-Aware Agile Business Process Engine: Foundations and Architecture,” in Enterprise, Business-Process and Information Systems Modeling - 14th International Conference, BPMDS 2013, 18th International Conference, EMMSAD 2013, Held at CAiSE 2013, Valencia, Spain, June 17-18, 2013. Proceedings, 2013, vol. 147, pp. 32–47.;10.1007/978-3-642-38484-4_4
2013 TMRW;G. Tapandjieva, D. R. Marchetti, I. Rychkova, and A. Wegmann, “Towards the Definition, Implementation and Communication of an IT Strategy: The Case of IT Strategy at EPFL,” in Advanced Information Systems Engineering Workshops - CAiSE 2013 International Workshops, Valencia, Spain, June 17-21, 2013. Proceedings, 2013, vol. 148, pp. 99–110.;10.1007/978-3-642-38490-5_8
2013 BBRWa;B. Bajic-Bizumic, I. Rychkova, and A. Wegmann, “Simulation-Driven Approach for Business Rules Discovery,” in Advanced Information Systems Engineering Workshops - CAiSE 2013 International Workshops, Valencia, Spain, June 17-21, 2013. Proceedings, 2013, vol. 148, pp. 111–123.;10.1007/978-3-642-38490-5_9
2013 SRZN;T. Speckert, I. Rychkova, J. Zdravkovic, and S. Nurcan, “On the Changing Role of Enterprise Architecture in Decentralized Environments: State of the Art,” in 17th IEEE International Enterprise Distributed Object Computing Conference Workshops, EDOC Workshops, Vancouver, BC, Canada, September 9-13, 2013, 2013, pp. 310–318.;10.1109/EDOCW.2013.41
2013 RZS;I. Rychkova, J. Zdravkovic, and T. Speckert, “Challenges of EA Methodologies Facing Progressive Decentralization in Modern Organizations,” in Short Paper Proceedings of the 6th IFIP WG 8.1 Working Conference on the Practice of Enterprise Modeling (PoEM 2013), Riga, Latvia, November 6-7, 2013, 2013, vol. 1023, pp. 18–28. [Online].;https://ceur-ws.org/Vol-1023/paper2.pdf
2013 BBRWb;B. Bajic-Bizumic, I. Rychkova, and A. Wegmann, “The Role of Invariants in the Co-evolution of Business and Technical Service Specification of an Enterprise,” in Short Paper Proceedings of the 6th IFIP WG 8.1 Working Conference on the Practice of Enterprise Modeling (PoEM 2013), Riga, Latvia, November 6-7, 2013, 2013, vol. 1023, pp. 183–192. [Online].;https://ceur-ws.org/Vol-1023/paper18.pdf
2013 KPR;M. Kirsch-Pinheiro and I. Rychkova, “Dynamic Context Modeling for Agile Case Management,” in On the Move to Meaningful Internet Systems: OTM 2013 Workshops - Confederated International Workshops: OTM Academy, OTM Industry Case Studies Program, ACM, EI2N, ISDE, META4eS, ORM, SeDeS, SINCOM, SMS, and SOMOCO 2013, Graz, Austria, September 9 - 13, 2013, Proceedings, 2013, vol. 8186, pp. 144–154.;10.1007/978-3-642-41033-8_21
2013 R;I. Rychkova, “Exploring the Alloy operational semantics for case management process modeling,” in IEEE 7th International Conference on Research Challenges in Information Science, RCIS 2013, Paris, France, May 29-31, 2013, 2013, pp. 1–12.;10.1109/RCIS.2013.6577702
2012 R;I. Rychkova, “Towards Automated Support for Case Management Processes with Declarative Configurable Specifications,” in Business Process Management Workshops - BPM 2012 International Workshops, Tallinn, Estonia, September 3, 2012. Revised Papers, 2012, vol. 132, pp. 65–76.;10.1007/978-3-642-36285-9_9
2011 RN;I. Rychkova and S. Nurcan, “Towards Adaptability and Control for Knowledge-Intensive Business Processes: Declarative Configurable Process Specifications,” in 44th Hawaii International International Conference on Systems Science (HICSS-44 2011), Proceedings, 4-7 January 2011, Koloa, Kauai, HI, USA, 2011, pp. 1–10.;10.1109/HICSS.2011.452
2011 RDN;R. Deneckère, I. Rychkova,  and S. Nurcan, “Modeling the role variability in the MAP process model,” in Proceedings of the Fifth IEEE International Conference on Research Challenges in Information Science, RCIS 2011, Gosier, Guadeloupe, France, 19-21 May, 2011, 2011, pp. 1–9.;10.1109/RCIS.2011.6006862
2010 GRN;I. Gmati, I. Rychkova, and S. Nurcan, “On the Way from Research Innovations to Practical Utility in Enterprise Architecture: The Build-Up Process,” Int. J. Inf. Syst. Model. Des., vol. 1, no. 3, pp. 20–44, 2010.;10.4018/JISMD.2010070102
2010 BPM;I. Rychkova and S. Nurcan, “The Old Therapy for the New Problem: Declarative Configurable Process Specifications for the Adaptive Case Management Support,” in Business Process Management Workshops - BPM 2010 International Workshops and Education Track, Hoboken, NJ, USA, September 13-15, 2010, Revised Selected Papers, 2010, vol. 66, pp. 420–432.;10.1007/978-3-642-20511-8_39
2010 BATI;I. Gmati, I. Rychkova, J. Barrios, and S. Nurcan, “Return on Experience of the Implementation of a Business-IT alignment Approach: Theory and Practice,” in Proceedings of the 5th International Workshop on Business/IT Alignment and Interoperability, Jun. 2010, vol. 599, pp. 76–90. [Online].;https://paris1.hal.science/hal-00663008


==> anc/2-intermediate/ResearchPapers/Abstracts/Abstracts-ClustersMetrics-S=H-B=1.00.csv <==
k;Silhouette (?);Calinski-Harabasz (?);Davies-Bouldin (?);minimum;maximum;Balance ratio;Largest (%)
4;0.22;8.04;1.02;5;72;0.07;79.12
8;0.37;8.01;1.04;4;55;0.07;60.44
12;0.50;8.38;1.00;3;43;0.07;47.25
16;0.57;9.38;1.29;3;24;0.13;26.37
20;0.65;10.66;1.18;2;16;0.13;17.58
24;0.70;12.91;1.11;2;8;0.25;8.79
28;0.71;15.89;0.85;2;8;0.25;8.79
32;0.73;21.29;0.71;1;8;0.13;8.79
36;0.73;28.81;0.56;1;8;0.13;8.79
40;0.72;46.23;0.48;1;8;0.13;8.79


==> anc/2-intermediate/ResearchPapers/Abstracts/Abstracts-ClustersMetrics-S=M-B=1.00.csv <==
k;Silhouette (?);Calinski-Harabasz (?);Davies-Bouldin (?);minimum;maximum;Balance ratio;Largest (%)
4;0.12;20.11;0.92;15;422;0.04;89.79
8;0.21;20.87;1.19;12;361;0.03;76.81
12;0.29;22.07;1.24;11;303;0.04;64.47
16;0.38;24.64;1.06;11;270;0.04;57.45
20;0.44;28.21;1.18;10;196;0.05;41.70
24;0.51;32.56;1.08;9;169;0.05;35.96
28;0.57;37.56;1.03;7;148;0.05;31.49
32;0.62;44.38;1.03;7;108;0.06;22.98
36;0.66;50.45;0.97;4;93;0.04;19.79
40;0.68;52.67;1.10;4;42;0.10;8.94


==> anc/2-intermediate/ResearchPapers/Abstracts/Abstracts-ClustersSize-S=H-k=16.csv <==
Strategy High - k=16;;;
Beta;Largest Cluster;2nd Largest Cluster;Smallest Cluster
0.75;73;11;4
1.00;24;8;3
1.25;17;7;2


==> anc/2-intermediate/ResearchPapers/Abstracts/Abstracts-ClustersSize-S=H-k=20.csv <==
Strategy High - k=20;;;
Beta;Largest Cluster;2nd Largest Cluster;Smallest Cluster
0.75;57;11;4
1.00;16;8;2
1.25;9;7;2


==> anc/2-intermediate/ResearchPapers/Abstracts/Abstracts-ClustersSize-S=H-k=8.csv <==
Strategy High - k=8;;;
Beta;Largest Cluster;2nd Largest Cluster;Smallest Cluster
0.75;122;11;6
1.00;55;8;4
1.25;41;7;3


==> anc/2-intermediate/ResearchPapers/Abstracts/Abstracts-ClustersSize-S=M-k=16.csv <==
Strategy Medium - k=16;;;
Beta;Largest Cluster;2nd Largest Cluster;Smallest Cluster
0.75;202;16;10
1.00;270;21;11
1.25;247;34;10


==> anc/2-intermediate/ResearchPapers/Abstracts/Abstracts-ClustersSize-S=M-k=20.csv <==
Strategy Medium - k=20;;;
Beta;Largest Cluster;2nd Largest Cluster;Smallest Cluster
0.75;163;16;9
1.00;196;44;10
1.25;210;34;9


==> anc/2-intermediate/ResearchPapers/Abstracts/Abstracts-ClustersSize-S=M-k=8.csv <==
Strategy Medium - k=8;;;
Beta;Largest Cluster;2nd Largest Cluster;Smallest Cluster
0.75;290;16;12
1.00;361;27;12
1.25;370;18;12


==> anc/2-intermediate/ResearchPapers/Abstracts/Abstracts-UniqueConcepts-per-Strategy.csv <==
Beta;Strategy;;;
;Direct;Medium;High;Low
0.00;558;43;119;191
0.25;;68;87;144
0.50;;98;70;107
0.75;;153;61;63
1.00;;255;49;37
1.25;;361;39;20
1.50;;448;29;5
1.75;;500;20;5
2.00;;534;14;5


==> anc/2-intermediate/ResearchPapers/Abstracts/Abstracts-UniqueTerms-per-Strategy.csv <==
Beta;Strategy;;;
;Direct;Medium;High;Low
0.00;470;295;175;175
0.25;;347;175;175
0.50;;377;175;175
0.75;;386;175;169
1.00;;470;91;84
1.25;;470;76;29
1.50;;470;51;3
1.75;;470;27;0
2.00;;470;17;0


==> anc/2-intermediate/ResearchPapers/FullPapers/FullPapers-ClustersSize-S=H-k=16.csv <==
Strategy High - k=16;;;
Beta;Largest Cluster;2nd Largest Cluster;Smallest Cluster
1.50;370;23;14
1.75;216;39;11
2.00;167;16;9
2.25;108;15;7
2.50;67;11;6
2.75;51;6;4
3.00;29;5;2
3.25;16;4;2
3.50;4;4;2
3.75;3;2;1
4.00;3;2;1


==> anc/2-intermediate/ResearchPapers/FullPapers/FullPapers-ClustersSize-S=H-k=20.csv <==
Strategy High - k=20;;;
Beta;Largest Cluster;2nd Largest Cluster;Smallest Cluster
1.50;301;30;13
1.75;188;20;8
2.00;128;17;7
2.25;90;13;6
2.50;47;10;5
2.75;35;6;3
3.00;21;5;2
3.25;12;4;2
3.50;4;4;2
3.75;3;2;1
4.00;3;2;1


==> anc/2-intermediate/ResearchPapers/FullPapers/FullPapers-ClustersSize-S=H-k=8.csv <==
Strategy High - k=8;;;
Beta;Largest Cluster;2nd Largest Cluster;Smallest Cluster
1.50;492;23;16
1.75;340;20;14
2.00;254;16;10
2.25;181;11;8
2.50;125;8;7
2.75;85;6;5
3.00;49;6;3
3.25;32;4;2
3.50;19;4;2
3.75;7;4;2
4.00;6;3;2


==> anc/2-intermediate/ResearchPapers/FullPapers/FullPapers-UniqueTerms-per-Strategy.csv <==
Beta;Strategy Direct;;Strategy High;
;Terms (Concepts);Terms;Excluded (%);Concepts
0.75;"3110
(9535)";1602;48.49;666
1.00;;1040;66.56;406
1.25;;906;70.87;263
1.50;;625;79.90;175
1.75;;453;85.43;126
2.00;;343;88.97;96
2.25;;248;92.03;71
2.50;;176;94.34;48
2.75;;122;96.08;44
3.00;;78;97.49;39
3.25;;52;98.33;32
3.50;;37;98.81;24
3.75;;24;99.23;19
4.00;;15;99.52;12


==> anc/2-intermediate/prompts/1-TopicGeneration.txt <==
You are simulating a topic modeling system.
Analyze the following set of documents and identify 5 topics.
[DOCUMENTS]
Each topic must be represented only by 5 keywords (1–2 words each).
Return solely the results in the following format and nothing else:
Topic k: word, word, word, word, word
...

==> anc/2-intermediate/prompts/2-TopicMerge.txt <==
You are consolidating topic modeling results from multiple document batches.
Each batch produced topics in the format "Topic k: word, word, word, word, word".
Here are the topics:
[BATCH RESULTS]
Merge these results into exactly 5 final topics.
- Each topic must contain exactly 5 keywords.
- Keywords must be 1–2 words each.
- Merge duplicates and synonyms into a single topic.
- Favor topics that appear in multiple batches.
- Discard topics that appear rarely.
Return solely the final topics in the following format and nothing else:
Topic k: word, word, word, word, word
...

==> anc/2-intermediate/prompts/3-TopicLabeling.txt <==
You are labeling the final topics obtained from topic modeling.
Here are the topics:
[TOPICS]
For each topic:
- Assign a concise label (1–2 words).
- Provide a one-sentence description that summarizes the topic.
- Do not add explanations or commentary.
Return solely the final labels in the following format and nothing else:
Topic k : Label - Description
...

==> anc/3-output/PHPCourses/OriginalClusters-S=H-B=1.00-k=8.csv <==
1;php;code;fois;post;jour;foreach;cle;classe;class;mysqli;
2;page web;navigateur;serveur web;texte;concerner;délimiter;utilisateur;associer;personne;machine;mysql
3;url;langage;case;fermeture;session;chaîne;entête;avoir accès;;;
4;fichier;commentaire;case à cocher;interpréter;côté serveur;serveur;côté client;;;;
5;typage;mot;moteur;affiche;transaction;visiteur;;;;;
6;base de donnée;insert;varchar;null;;;;;;;
7;xml;configuration;composer;doctype;;;;;;;
8;donnée;text;méthode post;programmation;site;langage de script;list;méthode;timestamp;files;


==> anc/3-output/PHPCourses/PHPCourses-Clusters-S=H-B=1.00-k=8.csv <==
Topic ID;Label / Terms
1;PHP Syntax - Basic PHP coding constructs including loops, arrays, classes, and database functions
;php, code, fois, post, jour, foreach, cle, classe, class, mysqli
2;Web Pages - Interaction between web pages, browsers, servers, and users with associated content
;page web, navigateur, serveur web, texte, concerner, délimiter, utilisateur, associer, personne, machine, mysql
3;Sessions & URLs - Handling of URLs, sessions, headers, and access control in web applications
;url, langage, case, fermeture, session, chaîne, entête, avoir accès
4;Files & Forms - Managing files, comments, checkboxes, and client-server interpretation
;fichier, commentaire, case à cocher, interpréter, côté serveur, serveur, côté client
5;Data Types - Typing, keywords, transactions, and displaying information for visitors
;typage, mot, moteur, affiche, transaction, visiteur
6;Databases - Database operations with insert statements, varchar fields, and null values
;base de données, insert, varchar, null
7;XML & Config - Use of XML, configuration files, composer, and document type declarations
;xml, configuration, composer, doctype
8;Web Data - Handling data, POST methods, scripting languages, timestamps, and file inputs
;donnée, text, méthode post, programmation, site, langage de script, list, méthode, timestamp, files


==> anc/3-output/PHPCourses/PHPCourses-GPT-k=8.csv <==
Topic ID;Label / Terms
1;Basics - PHP installation, configuration, and basic syntax
;php, installation, configuration, syntax, echo
2;Variables - Data types, arrays, operators, and constants in PHP
;variables, types, arrays, operators, constants
3;Control Flow - Conditional statements, loops, and function structures
;conditionals, loops, control, switch, functions
4;Forms - User input handling with GET/POST and validation
;forms, input, GET, POST, validation
5;Sessions - Session handling, cookies, login, and security persistence
;sessions, cookies, login, persistence, csrf
6;OOP - Object-oriented programming with classes, objects, and methods
;classes, objects, inheritance, methods, attributes
7;Database - SQL queries, PDO, MySQL connections, and transactions
;database, mysql, queries, pdo, transactions
8;Frameworks - MVC architecture with Symfony, Twig, REST, and related tools
;mvc, symfony, twig, rest, framework


==> anc/3-output/ResearchPapers/Abstracts/Abstracts-Clusters-S=H-B=1.00-k=16.csv <==
Cluster ID;n_Terms;Terms
1;24;Systems Management - Covers organizational processes, governance, software, and tools for managing crises and business operations
;;achieve, architecture, business, crisis management, criterion, decentralized organization, discuss, example, flood management, governance, importance, management, management process, offer, organization, process specification, semantics, service, software, specification, state, statecharts, system, tool
2;8;Enterprise Structure - Relates to concepts of education, enterprise architecture, and organizational structures
;;concept, education, enterprise architecture, organizational, organizational structure, propose, refer, size
3;7;Research Methods - Focuses on context, methodology, measurement, and information systems in research
;;context, experience, information, information system, measurement, methodology, research
4;6;Organizational Change - Addresses centralized styles, objectives, and changes within organizations
;;centralized, change, incorporated, objective, primarily, style
5;5;Case Management - Explores case management systems and their oriented approaches
;;case management, center, explore, high, oriented
6;5;Modeling Community - Illustrates modeling practices and presentations within communities
;;community, deco, illustrate, modeling, present
7;5;Process Scenarios - Highlights ideas, processes, and scenarios for structured analysis
;;idea, key, number, process, scenario
8;4;Implementation Focus - Emphasizes literature, results, and implementation strategies
;;focus, implement, literature, result
9;4;EA Frameworks - Studies adaptation and decentralized enterprise architecture frameworks
;;adapt, decentralized, ea framework, study
10;4;Process Modeling - Defines business process models, including applications like mortgages
;;business process model, define, mortgage, process model
11;4;Science Theory - Analyzes science, technology, and theoretical foundations
;;analyze, science, technology, theory
12;3;Process Management - Focuses on enabling and managing business processes
;;business process, enable, process management
13;3;Enterprise Goals - Concerns enterprise models, goals, and underlying reasons
;;enterprise model, goal, reason
14;3;Solution Design - Considers solutions and time in problem-solving contexts
;;consider, solution, time
15;3;Project Traceability - Examines projects with an emphasis on traceability practices
;;project, traceability, usually
16;3;Efficiency Addressing - Addresses efficiency through explicit methods and approaches
;;address, efficient, explicit


==> anc/3-output/ResearchPapers/Abstracts/Abstracts-Clusters-S=M-B=1.00-k=16.csv <==
Cluster ID;n_Terms;Terms
1;270;Business Processes - Concepts, methods, and tools for modeling, managing, and automating business processes and enterprise systems
;;Cmp, Sweden, able, abstract, abstraction level, acceptance, achieve, adapt, address, adopt, algorithm, allow, alloy, alloy analyzer, analyze, analyzer, anticipate, application, apply, approval, architecture, assemble, attempt, automation, banking, behavior, bpm, bpmn, bureaucratic, business, business ecosystem, business model, business process, business process management, business process model, business requirement, business rule, capture, case management, case study, center, centralized, change, chapter, characteristic, characterize, circumstance, classical, community, complexity, component, compound, computer, concept, concept analysis, conceptual, consider, constraint, context, creation, criterion, critical, customer, dbe, decentralized, decentralized organization, declarative, declarative language, deco, deficiency, define, demand, demonstrate, describe, descriptive, descriptive knowledge, design process, develop, diagram, different, digital technology, discuss, discussion, dynamic, ea framework, ecosystem, education, efficient, elaborate, enable, enforce, engine, enter, enterprise architecture, enterprise model, enterprise service, eventually, evolution, evolve, example, executable, exist, experience, explain, explicitly, explore, feedback, finite state, focus, game, global, goal, good, governance, handicap, handle, heuristics, high, higraphs, idea, illustrate, illustrative, imperative, implement, incorporate, incorporated, increase, industry, information, information system, initiative, innovation, intensive, interaction, interest, iteration, jeopardize, key, language, likely, limit, literature, main, maintain, major, management, management process, manager, mathematical model, matter, mechanism, method call, methodology, mod, modeler, modeling, modification, mortgage, natural language, new, number, objective, ology, open innovation, operational semantics, optimisation, organization, organizational, organizational structure, orientation, oriented, outline, overview, peer production, pen, point, possible, post, practical, predictive, predictive analysis, predictor, present, primarily, process, process automation, process development, process management, process model, process specification, process specification language, process work, production, project, propagation, property, propose, public, public value, reality, reason, reflect, regular, remain, report, request, research, response, result, rfp, rigid, road, role play, run time, scenario, seam, sector, semantics, separation process, sequence, service, service design, service model, set, show, simulate, simulation, social, social business, software, solution, specialist, specific, specific complexity, specification, specification language, specified, state, statecharts, story, strategic, strategy, structured, student, study, style, succeed, success, system, system design, system engineering, take account, taxonomy, tech, technical, technology, theoretical, theory, time, today, tool, transform, translate, trustworthiness, use case, user story, validate, visualization, web, workflow
2;21;Crisis Management - Strategies and tools for managing crises, floods, and adaptability in urban and smart city contexts.
;;adaptability, advantage, city, collaboration, constantly, cos, crisis, flexibility, flood, flood management, importance, limitation, management system, need, overcome, process control, process design, smart city, stat, toolkit, volunteer
3;17;Empirical Validation - Research practices focusing on empirical validation, measurement, and usability in academia and practice
;;academia, criterion validity, depth, empirical, empirical validation, fitness, guideline, measurement, nature, offer, operationalisation, perception, practitioner, research community, significant, usability, validation
4;16;Topic Modeling - Computational techniques such as LDA and Babelfy for text analysis, experiments, and evaluation
;;advance, allocation, babelfy, compose, computer science, evaluate, experiment, humanity, latent dirichlet allocation, output, probability, profit, replacement, text, topic modeling, usually
5;15;Policy Governance - Government policies and IT governance frameworks for technology and innovation management
;;citizen, federate, government policy, hierarchical, identify, information technology, information technology governance, innovative, intrinsic, make work, maker, policy, policy maker, reusable, technology governance
6;14;Science Fiction - Cultural and fictional references, especially Kubrick's 2001: A Space Odyssey and scientific imagination
;;20th century, automated, capable, dream, fiction, fictional, fictional character, imdb, kubrick, man, objectively, pragmatic, scientist, space odyssey
7;14;AI Assistants - Generative language models and conceptual frameworks for social interaction and awareness
;;ai assistant, assistant, awareness, conceptual framework, equation, framework, generative, integrative, language model, popular, respondent, social interaction, structural equation, transformer
8;13;Doctoral Systems - Academic systems and processes for doctoral recruitment, rationale, and organizational models
;;appreciative system, doctoral, doctoral school, faculty member, gap, homeostasis, homeostatic, organism, participant, rationale, recruitment, steady state, system model
9;12;Intention Mining - Formalisms and applications of intention mining in mobile devices, games, and user experiences
;;domain, formalism, intention, intention mining, mobile device, real world, smartphones, tablet, urban game, user experience, video, video game
10;12;Engineering Design - Software engineering patterns, supply chain management, and design techniques
;;comprehensive, engineering, engineering design, fit, immutable, literature analysis, scm, size, software pattern, supply chain, technique, transaction
11;11;Software Product Lines - Enterprise systems, MDA, SysML, and traceability in software product line engineering
;;advancement, component model, enterprise information system, fulfillment, level, low level, mda, software product, software product line, sysml, traceability
12;11;Strategic Goals - Crisis management, goal modeling, and strategic alignment in organizational processes
;;abstract process, align, crisis management, fulfill, goal modeling, level order, moscow, oka river, po, river, strategic level
13;11;Complex Systems - Feedback loops, networks, and monitoring in physical and prospective system models
;;complex, entity, explicit, feedback loop, monitor, network, physical system, prospective, real, refer, relevant
14;11;Political Structures - Democratic challenges, anarchism, and reference architectures in science and technology
;;anarchist, archimate, challenge, democracy, design science research, implementation, political structure, reference architecture, science, technological, verify
15;11;Company Evaluation - Practical evaluation of applicability, quality, and input parameters in retail and business contexts
;;applicability, company, difficult, evaluation, extensive, gather, input parameter, mass, meaningful, quality, retail company
16;11;Decision Making - Integrity, digital expertise, and decision-making processes in modern society and social sciences
;;ability, create, decision making, digital, expert, extract, integrity, modern society, research literature, social science, society


==> anc/3-output/ResearchPapers/Abstracts/Abstracts-GPT-k=12.csv <==
Topic ID;Terms
1;Enterprise Architecture - Aligning governance and organizational structures in decentralized systems
;enterprise, architecture, governance, decentralization, alignment
2;Case Management - Declarative and state-based approaches for adaptable process modeling
;case, management, statecharts, declarative, adaptability
3;Process Agility - Context-aware execution frameworks for agile business processes
;process, agility, context-aware, CAPE, execution
4;Blockchain Trust - Blockchain patterns applied to trust and adoption in supply chains
;blockchain, trust, supply, patterns, adoption
5;Model-Driven Design - Goal-oriented modeling with validation and constraint alignment
;model-driven, goals, constraints, validation, alignment
6;Crisis Management - Modeling and simulating emergency and flood response scenarios
;crisis, flood, simulation, scenarios, MAP
7;Business Rules - Alloy-based modeling of rules, invariants, and simulation validation
;rules, Alloy, invariants, simulation, validation
8;AI Services - Trust and awareness in GPT-based AI assistant ecosystems
;AI, GPT, services, awareness, assistants
9;Intention Mining - Extracting user goals from context and mobile interactions for personalization
;context, intention, mining, mobile, personalization
10;IT Governance - Public sector governance models integrating value, IT, and innovation
;governance, IT, public, value, innovation
11;Peer-to-Peer - Decentralized organizational principles applied to IT and governance
;peer-to-peer, IT, principles, organizations, federated
12;Methodologies - Reconciling diverse information system engineering methods through heuristics
;methodologies, reconciliation, interpretivist, heuristics, engineering


==> anc/3-output/ResearchPapers/Abstracts/Abstracts-GPT-k=5.csv <==
Topic ID;Terms
1;Enterprise Architecture - Approaches to aligning organizational structures, governance, and decentralized systems
;enterprise, architecture, governance, decentralization, alignment
2;Case Management - Modeling adaptable processes using declarative and state-oriented formalisms
;case, management, statecharts, declarative, adaptability
3;Process Agility - Context-aware methods for dynamic, personalized, and adaptive process execution
;process, agility, context-aware, mining, personalization
4;Blockchain Trust - Applying blockchain patterns to enhance trust and adoption in supply chains
;blockchain, trust, patterns, supply, adoption
5;AI Services - Trust and awareness in the use of GPT-based AI systems within digital ecosystems
;AI, GPT, services, awareness, ecosystems


==> anc/3-output/ResearchPapers/Abstracts/Abstracts-GPT-k=8.csv <==
Topic ID;Terms
1;Enterprise Architecture - Methods for aligning organizational structures, governance, and decentralized systems
;enterprise, architecture, governance, decentralization, alignment
2;Case Management - Declarative and state-based approaches for adaptable process modeling
;case, management, statecharts, declarative, adaptability
3;Process Agility - Context-aware and personalized techniques for dynamic process execution
;process, agility, context-aware, mining, personalization
4;Blockchain Trust - Blockchain patterns applied to trust and adoption in supply chains
;blockchain, trust, supply, patterns, adoption
5;Model-Driven Design - Goal-oriented modeling with validation and constraint alignment
;model-driven, goals, constraints, validation, alignment
6;Crisis Management - Modeling and simulating flood and emergency response scenarios
;crisis, flood, simulation, scenarios, MAP
7;Business Rules - Alloy-based modeling of rules, invariants, and validation through simulation
;rules, Alloy, invariants, simulation, validation
8;AI Services - Trust, awareness, and ecosystem impacts of GPT-based AI systems
;AI, GPT, services, awareness, ecosystems


==> anc/3-output/ResearchPapers/FullPapers/FullPapers-Clusters-S=H-B=1.50-k=16.csv <==
Cluster ID;n_Terms;Terms
1;370;Business Process Modeling - Broad coverage of concepts related to business processes, modeling techniques, governance, and enterprise systems
;;abc, ability, achieve, achievement, act, actors, adaptability, adapted, adhering, administrator, adopted, advisors, al, algorithms, alignment, analysis, analyze, analyzer, applicable, applicant, application, architecture, area, art, article, assess, attempts, authority, authors, automation, availability, aware, based, basic, behavior, best, bpmn, budget, business, business activities, business it alignment, business plan, business process, business process modeling, capacity, change, characteristic, chart, citizens, city, cmp, code, common, communication, community, compared, complex, component modeling, computer, concept, conceptual, concrete, concurrent, configurability, conflict, conflict resolution, context, contract, cooperation, core, corporate, corresponding, coupling, creation, criteria, curriculum, decentralized decision making, decide, decision making, defined, definition, delegation, depending, depicted, description, design specification, design time, desirable, desired, developers, deviation, diagram, discrete, discuss, domain, driver, ecosystem, edges, effectiveness, efficient, emergent, enabling, enactment, engineering, enterprise architecture, entities, environment, epc, equipment, errors, ers, evaluation, evolution, example, exchange, executable, existing, expected, experience, explicit, explored, facilitate, feature, fee, fig, figurer, filer, final decision, financial, financial institution, first order logic, flexibility, flood, focus, formal methods, formal specification, framework, fulfilled, fully, game, goal, governance, graduate, group, gs, guarantee, hierarchical organizations, history, hold in, http, human, ibm, idea, illustrate, implementation, implemented, implementing, improve, include, incorporate, increasing, individuals, industry, information, information systems, infrastructure, innovation, innovative, input, integration, integrity, interact, interaction, interested, internal, interoperability, interpretation, invented, investigate, investigation, investments, involved, iv, kind, knowledge sharing, life, linked, literature, log, logic, low level, main, major, makers, man, management, management process, management science, manager, meaningful, measurement, meta model, methodology, milestones, modeler, modeling, monitoring, mortgage, mortgage application, motivation, multiple, names, navigation, necessary, needs, network, number, object system, objectif, observation, occur, ontology, operational semantics, operationalization, optimization, order of, organizational units, organizations, oriented, overview, owners, parallel, participant, performed, phase, plan, policy, position, possible, postcondition, practitioners, predict, prescriptive, problem, problematic, process, process analysis, process control, process lifecycle, process manager, process mining, process modeling, process simulation, process specification, product, production, profit, project, promotion, proposal, proposer, protect, public, public sector, quality, rater, react, reality, reason, recommendations, regarding, related, relationships, relevance, rely, represents, reputation, request, requested, research, research group, research question, response, result, results, rfp, risk, road, run time, safety, safety critical, scenario, scenario planning, science, scope, sector, selected, semantics, sequence, set, shapes, simulate, skills, social, social construct, social network, social system, society, software, solution, soon, specific, specification, specification language, standard, state, state machine, state transition, states, status, structured, student, study, substates, succeed, success, successful, summary, synchronize, system, system design, systematic, table, tacit knowledge, team, technique, technology, temporal, terminology, theorem, theorem proving, theoretical, theory, time, toolbox, traceability, triggering, trustor, type, typer, usability, user interface, usual, usually, valid, validation, validation and verification, value, vary, version, video, virtual organization, volunteers, voter, water, water supply, way, wikipedia, www, zachman framework
2;23;Software Design Methods - Focus on abstraction, logical models, model checking, and strategies in software design
;;abstraction levels, assumption, auditability, business strategy, detailed, emergence, enterprise system, file, goal modeling, inconsistencies, logical, logical expression, ments, model checking, modification, ology, platform, research literature, simple, software design, step, targeted, technological
3;22;Organizational Structures - Discussion of centralized and decentralized systems, EA frameworks, and institutional arrangements
;;addition, appropriate, centralized, changing, classified, decentralized, describe, ea frameworks, elaborate, employs, factor, handling, head, high, independent, institution, offers, peers, proximity, rights, structurer, summarizing
4;20;Requirements & Supply Chains - Intersection of requirements engineering, cost, scalability, and supply chain management
;;artificial intelligence, cost, devoir, economy, goods, identifier, inspect, iso, lack, requirements engineering, scalability, scm, software development, stakeholders, storage, supply, supply chain, taxonomy, terms, transaction
5;18;Process Improvement - Academic and practical approaches to business strategy, process improvement, and tools
;;academia, better, captured, conceptualized, core business, database, key, lab, management systems, owner, people, process improvement, separate, site, strategy, taken for, tool, workshops
6;17;Emergency & Contextual Modeling - Agile, dynamic process modeling for emergency and contextual planning
;;agile process, case management, context model, contextual, dynamic, electricity, emergency plan, external, formally, immediately, insurance, meta, particularly, process state, rainfall, right, weather
7;17;Formal Systems - Use of lattices, state spaces, and transition systems for process and treatment design
;;according, agility, awareness, context awareness, evolves, final, finally, galois, galois lattice, implicit, patient, process design, specifically, state space, temperature, transition systems, treatment
8;16;Evaluation & Visualization - Methods for evaluating experiments, documents, and semantic visualization
;;distant, document, evaluate, experiment, explain, html, irrelevant, matrix, ones, probability, report, semantic, server, text, user, visualization
9;16;Organizational Practices - Best practices in organizational structures, initiatives, and service-oriented approaches
;;able, best practice, buying, central, characterized, demand, faculty, forming, improvement, initiative, org, organizational, organizational structure, projects, reflected, soa
10;16;Enterprise Modeling - Collaborative enterprise modeling involving experts, hierarchies, and standardization
;;add, cloud, company, coordinating, dispersed, domain expert, enterprise modeling, expert, hierarchical, hierarchy, power, project leader, project team, shared, standardization, supported
11;16;Knowledge & Workflow - Business process management with emphasis on knowledge management and collaboration
;;bpm, business process management, collaboration, creativity, derive, difficult, global, great, importance, knowledge management, knowledge workers, modeling languages, proposed, unpredictability, workers, workflow
12;15;Financial Assets - Management of loans, appraisals, responsibilities, and financial roles
;;assets, available, bank, composed, control flow, face, instantiation, loan, practical, present, property appraisal, responsibilities, role played, selection, target
13;15;Empirical Research - Studies on bias, perception, motivation, and research community practices
;;bias, body of knowledge, empirical study, feedback, higher, higher level, individual, integrative, intention, motivating, perception, questionnaire, research community, significance, social interaction
14;15;Healthcare Systems - Control systems, sensors, and emergency management in healthcare contexts
;;accessed, consumer, control systems, detected, documentation, emergency, engineers, france, health, healthcare, inform, phenomenon, sensors, system model, variable
15;15;Business Rules - Natural language, CRM, and strategic use of business rules and syntax
;;business rule, business rules, cid, created, crm, customer, designer, language, missing, natural, natural language, payment, strategic, subset, syntax
16;14;Complexity & Simulation - Addressing complexity in computer science through design, simulation, and validation
;;beliefs, complete, complexity, computer science, correspondence, design process, extend, input and output, post, service, simulation, specialists, suits, validate


==> anc/3-output/ResearchPapers/FullPapers/FullPapers-Clusters-S=H-B=2.50-k=12.csv <==
Cluster ID;n_Terms;Terms
1;98;Modeling Foundations - Core principles, methods, and evaluation aspects of process and system modeling
;;ability, achieve, act, actors, al, algorithms, analyze, applicable, architecture, article, assess, authors, availability, available, behavior, best practice, change, communication, community, concept, concrete, context, contract, core, criteria, decide, desired, detailed, diagram, discuss, document, edges, effectiveness, emergence, enabling, entities, evaluation, evolution, executable, experiment, feature, figurer, fulfilled, goal, group, gs, higher, illustrate, implementation, information, infrastructure, integration, interaction, life, literature, logic, main, manager, matrix, measurement, motivation, network, number, organizations, oriented, participant, present, problem, process design, process specification, proposer, react, regarding, related, rely, reputation, responsibilities, results, risk, selected, semantics, set, skills, specification, state machine, states, target, technique, technology, text, theory, time, treatment, type, valid, value, version, way
2;8;Healthcare Systems - Applications of engineering and documentation in healthcare contexts
;;application, documentation, engineers, health, healthcare, phenomenon, reason, system
3;8;Environment Handling - Adaptation and structuring in changing environments
;;addition, changing, elaborate, environment, handling, head, high, structurer
4;7;Conceptual Research - Exploration of domains, kinds, and conceptual possibilities in research
;;conceptual, domain, existing, kind, possible, research, usually
5;7;Business Strategy - Customer, language, and design considerations in strategic business contexts
;;business, created, customer, designer, language, missing, strategic
6;7;Process Improvement - Tools, workshops, and strategies for management systems improvement
;;key, management systems, people, process improvement, strategy, tool, workshops
7;7;Dynamic Management - Adaptive planning and management under changing conditions
;;adapted, definition, dynamic, management, particularly, plan, weather
8;7;Software Stakeholders - Stakeholder roles, terminology, and taxonomy in software and supply chains
;;lack, software, stakeholders, supply, supply chain, taxonomy, terms
9;7;BPM Collaboration - Collaboration, modeling languages, and workflows in business process management
;;business process management, collaboration, difficult, idea, modeling languages, process, workflow
10;7;Design Validation - Managing complexity, service design, and validation processes
;;complexity, creation, design process, fig, service, success, validation
11;7;Enterprise Modeling - Company projects, hierarchy, and expert-driven enterprise modeling
;;add, company, enterprise modeling, expert, hierarchy, project, shared
12;6;Formal Methods - Application of formal methods in complex scientific endeavors.
;;complex, experience, formal methods, objectif, science, successful


==> anc/3-output/ResearchPapers/FullPapers/FullPapers-Clusters-S=H-B=2.50-k=16.csv <==
Cluster ID;n_Terms;Terms
1;67;Process Specification - Concepts, practices, and techniques for designing, specifying, and evaluating processes
;;achieve, act, actors, algorithms, applicable, article, availability, available, behavior, best practice, communication, community, concept, concrete, context, contract, core, decide, desired, diagram, discuss, document, edges, enabling, entities, evaluation, evolution, executable, experiment, feature, figurer, fulfilled, group, gs, infrastructure, interaction, life, literature, main, matrix, motivation, network, organizations, oriented, participant, present, process design, process specification, proposer, react, regarding, related, reputation, responsibilities, risk, selected, set, skills, specification, states, target, technique, text, time, treatment, type, value
2;11;Evaluation Criteria - Assessing effectiveness and validity using measurement, logic, and semantics
;;assess, criteria, effectiveness, information, logic, measurement, number, problem, semantics, state machine, valid
3;9;Scientific Analysis - Theoretical and technological analysis supported by research and results
;;ability, al, analyze, authors, higher, rely, results, technology, theory
4;8;Applied Systems - Applications in engineering, documentation, and healthcare systems
;;application, documentation, engineers, health, healthcare, phenomenon, reason, system
5;8;Environmental Change - Handling changes in environments and structures
;;addition, changing, elaborate, environment, handling, head, high, structurer
6;7;Conceptual Research - Domain-driven conceptual research and exploration of possibilities
;;conceptual, domain, existing, kind, possible, research, usually
7;7;Business Strategy - Strategic aspects of business, customer focus, and design language
;;business, created, customer, designer, language, missing, strategic
8;7;Process Management - Tools, strategies, and workshops for process improvement and management systems
;;key, management systems, people, process improvement, strategy, tool, workshops
9;7;Adaptive Planning - Dynamic management, planning, and adaptation to conditions like weather
;;adapted, definition, dynamic, management, particularly, plan, weather
10;7;Software Stakeholders - Issues of taxonomy, terminology, and supply chain in software and stakeholder contexts
;;lack, software, stakeholders, supply, supply chain, taxonomy, terms
11;7;BPM Collaboration - Business process management with modeling, workflow, and collaboration 81
;;business process management, collaboration, difficult, idea, modeling languages, process, workflow
12;7;Design Validation - Complexity, service design, and validation for successful creation
;;complexity, creation, design process, fig, service, success, validation
13;7;Enterprise Modeling - Company-level modeling, projects, and shared hierarchical expertise
;;add, company, enterprise modeling, expert, hierarchy, project, shared
14;6;Formal Methods - Scientific and formal approaches to complex and successful systems
;;complex, experience, formal methods, objectif, science, successful
15;6;Implementation Goals - Detailed illustration of goals, emergence, and versioned implementation
;;detailed, emergence, goal, illustrate, implementation, version
16;5;System Architecture - Architectural integration, change, and managerial approaches
;;architecture, change, integration, manager, way


==> anc/3-output/ResearchPapers/FullPapers/FullPapers-Clusters-S=H-B=2.50-k=20.csv <==
Cluster ID;n_Terms;Terms
1;47;Specification - Concepts related to defining, executing, and evaluating processes and systems
;;achieve, act, actors, algorithms, applicable, article, availability, behavior, best practice, communication, concrete, core, decide, desired, diagram, discuss, edges, enabling, entities, evolution, executable, feature, figurer, fulfilled, group, gs, infrastructure, interaction, life, literature, organizations, oriented, participant, process specification, react, regarding, related, reputation, risk, selected, skills, specification, states, technique, time, type, value
2;10;Process Design - Elements of designing processes within a given context
;;available, concept, context, present, process design, proposer, responsibilities, set, target, treatment
3;9;Theory - Analytical and theoretical aspects of technology and research
;;ability, al, analyze, authors, higher, rely, results, technology, theory
4;8;Healthcare Systems - Applications, documentation, and reasoning in healthcare engineering
;;application, documentation, engineers, health, healthcare, phenomenon, reason, system
5;8;Adaptation - Handling changes and structuring evolving environments
;;addition, changing, elaborate, environment, handling, head, high, structurer 62
6;7;Conceptual Research - Exploring domains and possibilities in conceptual studies
;;conceptual, domain, existing, kind, possible, research, usually
7;7;Business Strategy - Strategic design and language in business and customer contexts
;;business, created, customer, designer, language, missing, strategic
8;7;Management Tools - Methods and workshops for process improvement and strategy
;;key, management systems, people, process improvement, strategy, tool, workshops
9;7;Dynamic Planning - Adaptive management and planning under varying conditions
;;adapted, definition, dynamic, management, particularly, plan, weather
10;7;Software Taxonomy - Issues of software, stakeholders, and supply chain classification
;;lack, software, stakeholders, supply, supply chain, taxonomy, terms
11;7;BPM - Business process management, collaboration, and workflow modeling.
;;business process management, collaboration, difficult, idea, modeling languages, process, workflow
12;7;Design Validation - Addressing complexity, service creation, and validation processes
;;complexity, creation, design process, fig, service, success, validation
13;7;Enterprise Modeling - Company structures, projects, and shared hierarchies
;;add, company, enterprise modeling, expert, hierarchy, project, shared
14;6;Formal Methods - Complex experiences with scientific and formal modeling
;;complex, experience, formal methods, objectif, science, successful
15;6;Logic & Semantics - Assessing validity through logic, semantics, and state machines
;;assess, information, logic, semantics, state machine, valid
16;6;Implementation - Goals, illustrations, and detailed implementation versions
;;detailed, emergence, goal, illustrate, implementation, version
17;5;Measurement - Criteria, effectiveness, and quantitative problem assessment
;;criteria, effectiveness, measurement, number, problem
18;5;Architecture - Managing change and integration through architectural approaches
;;architecture, change, integration, manager, way
19;5;Experimentation - Documentation, experimentation, and text-based matrices
;;document, experiment, main, matrix, text
20;5;Community Networks - Contracts, evaluations, and motivations within networks
;;community, contract, evaluation, motivation, network


==> anc/3-output/ResearchPapers/FullPapers/FullPapers-Clusters-S=H-B=2.50-k=8.csv <==
Cluster ID;n_Terms;Terms
1;125;Methods & Processes - Broad concepts, methods, and practices for designing, analyzing, and managing complex processes and systems
;;ability, achieve, act, actors, add, al, algorithms, analyze, applicable, architecture, article, assess, authors, availability, available, behavior, best practice, business process management, change, collaboration, communication, community, company, complex, complexity, concept, concrete, context, contract, core, creation, criteria, decide, design process, desired, detailed, diagram, difficult, discuss, document, edges, effectiveness, emergence, enabling, enterprise modeling, entities, evaluation, evolution, executable, experience, experiment, expert, feature, fig, figurer, formal methods, fulfilled, goal, group, gs, hierarchy, higher, idea, illustrate, implementation, information, infrastructure, integration, interaction, life, literature, logic, main, manager, matrix, measurement, modeling languages, motivation, network, number, objectif, organizations, oriented, participant, present, problem, process, process design, process specification, project, proposer, react, regarding, related, rely, reputation, responsibilities, results, risk, science, selected, semantics, service, set, shared, skills, specification, state machine, states, success, successful, target, technique, technology, text, theory, time, treatment, type, valid, validation, value, version, way, workflow
2;8;Healthcare Systems - Applications and documentation practices in engineering and healthcare contexts
;;application, documentation, engineers, health, healthcare, phenomenon, reason, system
3;8;Environmental Change - Handling changes, environments, and structured approaches to adaptation
;;addition, changing, elaborate, environment, handling, head, high, structurer
4;7;Conceptual Research - Conceptual and domain-oriented aspects of research and possible approaches
;;conceptual, domain, existing, kind, possible, research, usually
5;7;Business Strategy - Strategic business design, customer needs, and language in organizational contexts
;;business, created, customer, designer, language, missing, strategic
6;7;Process Improvement - Tools, strategies, and workshops for improving management systems and processes
;;key, management systems, people, process improvement, strategy, tool, workshops
7;7;Adaptive Management - Dynamic planning and definitions for management under variable conditions
;;adapted, definition, dynamic, management, particularly, plan, weather
8;7;Software & Stakeholders - Software issues, stakeholder perspectives, and supply chain terminology
;;lack, software, stakeholders, supply, supply chain, taxonomy, terms


==> anc/3-output/ResearchPapers/FullPapers/FullPapers-Clusters-S=H-B=3.50-k=14.csv <==
Cluster ID;n_Terms;Terms
1;4;Strategy Tools - Key approaches and instruments used by people to support strategic planning
;;key, people, strategy, tool
2;4;Communication Change - The role of communication in adapting and creating new contexts
;;al, changing, communication, creation
3;4;Network Interaction - Enabling interactions and connections within a network
;;enabling, figurer, interaction, network
4;3;Complex Experience - Managing objectives in complex environments based on experience
;;complex, experience, objectif
5;3;Business Language - Customer-related business practices and specialized terminology
;;business, customer, language
6;3;System States - Different states and types within a system context
;;states, system, type
7;2;Risk Management - Addressing risks with concrete measures
;;concrete, risk
8;2;Process Collaboration - Collaborative approaches to process development
;;collaboration, process
9;2;Evaluation Criteria - Using numerical criteria for assessment
;;criteria, number
10;2;Goal Implementation - Translating goals into actionable implementation steps
;;goal, implementation
11;2;Achievement - Reaching and fulfilling objectives
;;achieve, fulfilled
12;2;Company Expertise - Leveraging expert knowledge within companies
;;company, expert
13;2;Theoretical Results - Outcomes grounded in theoretical analysis
;;results, theory
14;2;Software Terminology - Key terms and concepts related to software
;;software, terms


==> anc/3-output/ResearchPapers/FullPapers/FullPapers-GPT-k=12.csv <==
Topic ID;Terms
1;Enterprise Architecture - Frameworks and governance methods for aligning IT and organizational structures
;enterprise, architecture, governance, alignment, frameworks
2;Process Management - Adaptive modeling of business processes and case management
;business, process, case, management, adaptability
3;Context Modeling - Ontologies and FCA for reasoning about contextual information
;context, modeling, ontology, FCA, reasoning
4;Workflow Automation - Statecharts and BPMN for process variability and automation
;statecharts, workflows, BPMN, variability, automation
5;Crisis Management - Simulation and resource planning for floods and emergencies
;crisis, flood, emergency, simulation, resources
6;Organizational Structures - Centralized and decentralized forms of coordination and communication
;decentralization, organizations, structures, communication, coordination
7;Blockchain - Adoption and trust mechanisms in decentralized systems and smart contracts
;blockchain, adoption, trust, contracts, decentralization
8;Trust Models - Social, digital, and technological requirements for trust
;trust, technology, digital, social, requirements
9;Model-Driven Design - MDA approaches for aligning goals, features, and models
;MDA, modeling, goals, features, alignment
10;Software Engineering - Design patterns and requirements for software development
;software, design, patterns, requirements, engineering
11;Higher Education - University structures, collaboration, and mobility initiatives
;higher, education, universities, collaboration, mobility
12;GPT Services - User acceptance and trust in generative AI applications
;GPT, services, acceptance, users, integrity


==> anc/3-output/ResearchPapers/FullPapers/FullPapers-GPT-k=5.csv <==
Topic ID;Terms
1;Enterprise Architecture - Frameworks and governance approaches for aligning IT and organizational structures
;enterprise architecture, governance, alignment, decentralization, frameworks
2;Process Management - Adaptive modeling of business processes using case management and state-based methods
;business process, case management, adaptability, declarative, statecharts
3;Context Modeling - Use of events, ontologies, and FCA for reasoning about contextual information
;context modeling, events, ontology, FCA, reasoning
4;Blockchain - Governance and trust mechanisms in decentralized systems using smart contracts and DAOs
;blockchain, DAO, governance, smart contracts, trust
5;Technology Acceptance - Predictors and mediating factors influencing adoption in acceptance models
;technology acceptance, trust, predictors, mediators, SEM


==> anc/3-output/ResearchPapers/FullPapers/FullPapers-GPT-k=8.csv <==
Topic ID;Terms
1;Enterprise Architecture - Frameworks and governance methods for aligning IT and organizational structures
;enterprise, architecture, governance, alignment, frameworks
2;Process Management - Adaptive business process modeling and case management approaches
;business, process, case, management, adaptability
3;Context Modeling - Use of ontologies, FCA, and reasoning for contextual representation
;context, modeling, ontology, FCA, reasoning
4;Workflow Automation - Statecharts and BPMN for managing workflows and variability
;statecharts, workflows, BPMN, variability, automation
5;Crisis Management - Simulation and resource planning for floods and emergency situations
;crisis, flood, emergency, simulation, resources
6;Blockchain - Adoption and trust mechanisms in decentralized systems and contracts
;blockchain, adoption, trust, contracts, decentralization
7;Trust Models - Social, digital, and technological dimensions of trust requirements
;trust, technology, digital, social, requirements
8;Model-Driven Design - MDA approaches for aligning goals, features, and system models
;modeling, MDA, goals, features, alignment

